Topological order in a correlated three-dimensional topological insulator

Motivated by experimental progress in the growth of heavy transition metal oxides, we theoretically study a class of lattice models of interacting fermions with strong spin-orbit coupling. Focusing on interactions of intermediate strength, we derive a low-energy effective field theory for a fully gapped, topologically ordered, fractionalized state with an eight-fold ground-state degeneracy. This state is a fermionic symmetry-enriched topological phase with particle-number conservation and time-reversal symmetry. The topological terms in the effective field theory describe a quantized magnetoelectric response and nontrivial mutual braiding statistics of dynamical extended vortex loops with emergent fermions in the bulk. We explicitly compute the expected mutual statistics in a specific model on the pyrochlore lattice within a slave-particle mean-field theory. We argue that our model also provides a possible condensed-matter realization of oblique confinement.

==> z2ti_supplemental.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    359742,       6615]
NotebookOptionsPosition[    359459,       6601]
NotebookOutlinePosition[    359795,       6616]
CellTagsIndexPosition[    359752,       6613]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[0, 0, 1], 
    Point3DBox[
     NCache[{{0, 0, 0}, {
       Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       0, Rational[2, 3] 2^Rational[1, 2], Rational[-4, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[8, 3]}, {
       6^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       0, Rational[4, 3] 2^Rational[1, 2], Rational[16, 3]}, {
       Rational[2, 3]^Rational[1, 2], 2^Rational[1, 2], 4}, {
       0, 2 2^Rational[1, 2], 4}, {-Rational[2, 3]^Rational[1, 2], 2^
        Rational[1, 2], 4}, {4 Rational[2, 3]^Rational[1, 2], 0, 0}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       6^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], Rational[-4, 3]}, {
       2 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[8, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[1, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       2 6^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], 
        Rational[16, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], 2^Rational[1, 2], 4}, {
       4 Rational[2, 3]^Rational[1, 2], 2 2^Rational[1, 2], 4}, {
       6^Rational[1, 2], 2^Rational[1, 2], 4}, {
       8 Rational[2, 3]^Rational[1, 2], 0, 0}, {
       3 6^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       10 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[8, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[1, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       10 Rational[2, 3]^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       3 6^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], 
        Rational[16, 3]}, {3 6^Rational[1, 2], 2^Rational[1, 2], 4}, {
       8 Rational[2, 3]^Rational[1, 2], 2 2^Rational[1, 2], 4}, {
       7 Rational[2, 3]^Rational[1, 2], 2^Rational[1, 2], 4}, {
       4 6^Rational[1, 2], 0, 0}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[-1, 3] 
        2^Rational[1, 2], Rational[-4, 3]}, {
       4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {-Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[8, 3]}, {
       5 6^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[4, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[1, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       4 6^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], Rational[
        16, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 2^Rational[1, 2], 
        4}, {4 6^Rational[1, 2], 2 2^Rational[1, 2], 
        4}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 2^
        Rational[1, 2], 4}, {(-2) Rational[2, 3]^Rational[1, 2], 2 
        2^Rational[1, 2], 0}, {-Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[-4, 3]}, {(-2) 
        Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {-6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2],
         Rational[-4, 3]}, {
       0, Rational[8, 3] 2^Rational[1, 2], Rational[
        8, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[7, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       0, Rational[10, 3] 2^Rational[1, 2], Rational[4, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[7, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], Rational[10, 3] 
        2^Rational[1, 2], Rational[16, 3]}, {-Rational[2, 3]^Rational[1, 2], 
        3 2^Rational[1, 2], 4}, {(-2) Rational[2, 3]^Rational[1, 2], 4 
        2^Rational[1, 2], 4}, {-6^Rational[1, 2], 3 2^Rational[1, 2], 4}, {
       2 Rational[2, 3]^Rational[1, 2], 2 2^Rational[1, 2], 0}, {
       6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[-4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[8, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[7, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       6^Rational[1, 2], Rational[7, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
        Rational[16, 3]}, {6^Rational[1, 2], 3 2^Rational[1, 2], 4}, {
       2 Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 4}, {
       Rational[2, 3]^Rational[1, 2], 3 2^Rational[1, 2], 4}, {
       2 6^Rational[1, 2], 2 2^Rational[1, 2], 0}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[8, 3]}, {
       3 6^Rational[1, 2], Rational[7, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[7, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       2 6^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], Rational[
        16, 3]}, {7 Rational[2, 3]^Rational[1, 2], 3 2^Rational[1, 2], 4}, {
       2 6^Rational[1, 2], 4 2^Rational[1, 2], 4}, {
       5 Rational[2, 3]^Rational[1, 2], 3 2^Rational[1, 2], 
        4}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 2 
        2^Rational[1, 2], 0}, {-Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       4 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        8, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[7, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       4 6^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], Rational[
        4, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[7, 3] 2^Rational[1, 2], Rational[
        4, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[10, 3] 2^Rational[1, 2], Rational[
        16, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 3 
        2^Rational[1, 2], 4}, {(-2) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], 4 2^Rational[1, 2], 4}, {
       3 6^Rational[1, 2], 3 2^Rational[1, 2], 4}, {(-4) 
        Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 
        0}, {-6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-4) Rational[2, 3]^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[-4, 3]}, {(-5) 
        Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[
        8, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[13, 3] 2^Rational[1, 2], Rational[4, 3]}, {(-2) 
        Rational[2, 3]^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {-6^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2],
         Rational[4, 3]}, {(-4) Rational[2, 3]^Rational[1, 2], 
        Rational[16, 3] 2^Rational[1, 2], Rational[
        16, 3]}, {-6^Rational[1, 2], 5 2^Rational[1, 2], 4}, {(-4) 
        Rational[2, 3]^Rational[1, 2], 6 2^Rational[1, 2], 4}, {(-5) 
        Rational[2, 3]^Rational[1, 2], 5 2^Rational[1, 2], 4}, {
       0, 4 2^Rational[1, 2], 0}, {
       Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       0, Rational[14, 3] 2^Rational[1, 2], Rational[-4, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[8, 3]}, {
       6^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       0, Rational[16, 3] 2^Rational[1, 2], Rational[16, 3]}, {
       Rational[2, 3]^Rational[1, 2], 5 2^Rational[1, 2], 4}, {
       0, 6 2^Rational[1, 2], 4}, {-Rational[2, 3]^Rational[1, 2], 5 
        2^Rational[1, 2], 4}, {
       4 Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 0}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[-4, 3]}, {
       2 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], Rational[
        8, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[13, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       2 6^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], Rational[
        4, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], 
        Rational[16, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], 5 2^Rational[1, 2], 4}, {
       4 Rational[2, 3]^Rational[1, 2], 6 2^Rational[1, 2], 4}, {
       6^Rational[1, 2], 5 2^Rational[1, 2], 
        4}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 4 
        2^Rational[1, 2], 0}, {
       3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-5) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], Rational[
        8, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[13, 3] 2^Rational[1, 2], Rational[
        4, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[16, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       3 6^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], Rational[
        4, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[16, 3] 2^Rational[1, 2], Rational[16, 3]}, {
       3 6^Rational[1, 2], 5 2^Rational[1, 2], 
        4}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 6 
        2^Rational[1, 2], 4}, {(-5) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], 5 2^Rational[1, 2], 4}, {(-2) 6^Rational[1, 2], 6 
        2^Rational[1, 2], 0}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[-4, 3]}, {(-2) 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {-Rational[2, 3]^Rational[1, 2] - 2 
        6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[8, 3]}, {-6^Rational[1, 2], 
        Rational[19, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {(-2) 6^Rational[1, 2], 
        Rational[22, 3] 2^Rational[1, 2], Rational[16, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 7 2^Rational[1, 2],
         4}, {(-2) 6^Rational[1, 2], 8 2^Rational[1, 2], 
        4}, {-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 7 
        2^Rational[1, 2], 4}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 6 
        2^Rational[1, 2], 0}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[-4, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[-4, 3]}, {-6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[-4, 3]}, {
       0, Rational[20, 3] 2^Rational[1, 2], Rational[8, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       0, Rational[22, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[16, 3]}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 7 
        2^Rational[1, 2], 4}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 8 
        2^Rational[1, 2], 4}, {-6^Rational[1, 2], 7 2^Rational[1, 2], 4}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 6 
        2^Rational[1, 2], 0}, {
       6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[-4, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[-4, 3]}, {
       7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[-4, 3]}, {
       10 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[8, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       10 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       6^Rational[1, 2], Rational[19, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[16, 3]}, {
       6^Rational[1, 2], 7 2^Rational[1, 2], 4}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 8 
        2^Rational[1, 2], 4}, {
       7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 7 
        2^Rational[1, 2], 4}, {2 6^Rational[1, 2], 6 2^Rational[1, 2], 0}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[-4, 3]}, {
       2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {-Rational[2, 3]^Rational[1, 2] + 
        2 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[8, 3]}, {
       3 6^Rational[1, 2], Rational[19, 3] 2^Rational[1, 2], Rational[
        4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {
       2 6^Rational[1, 2], Rational[22, 3] 2^Rational[1, 2], Rational[
        16, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 7 2^Rational[1, 2],
         4}, {2 6^Rational[1, 2], 8 2^Rational[1, 2], 
        4}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 7 
        2^Rational[1, 2], 4}, {(-8) Rational[2, 3]^Rational[1, 2], 8 
        2^Rational[1, 2], 0}, {(-7) Rational[2, 3]^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[-4, 3]}, {(-8) 
        Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-3) 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[-4, 3]}, {(-2) 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        8, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[25, 3] 2^Rational[1, 2], Rational[4, 3]}, {(-2) 
        6^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], Rational[
        4, 3]}, {(-7) Rational[2, 3]^Rational[1, 2], Rational[25, 3] 
        2^Rational[1, 2], Rational[4, 3]}, {(-8) 
        Rational[2, 3]^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], 
        Rational[16, 3]}, {(-7) Rational[2, 3]^Rational[1, 2], 9 
        2^Rational[1, 2], 4}, {(-8) Rational[2, 3]^Rational[1, 2], 10 
        2^Rational[1, 2], 4}, {(-3) 6^Rational[1, 2], 9 2^Rational[1, 2], 
        4}, {(-4) Rational[2, 3]^Rational[1, 2], 8 2^Rational[1, 2], 
        0}, {-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-4) Rational[2, 3]^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[-4, 3]}, {(-5) 
        Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        8, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[25, 3] 2^Rational[1, 2], Rational[4, 3]}, {(-2) 
        Rational[2, 3]^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {-6^Rational[1, 2], Rational[25, 3] 2^Rational[1, 2],
         Rational[4, 3]}, {(-4) Rational[2, 3]^Rational[1, 2], 
        Rational[28, 3] 2^Rational[1, 2], Rational[
        16, 3]}, {-6^Rational[1, 2], 9 2^Rational[1, 2], 4}, {(-4) 
        Rational[2, 3]^Rational[1, 2], 10 2^Rational[1, 2], 4}, {(-5) 
        Rational[2, 3]^Rational[1, 2], 9 2^Rational[1, 2], 4}, {
       0, 8 2^Rational[1, 2], 0}, {
       Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       0, Rational[26, 3] 2^Rational[1, 2], Rational[-4, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
        Rational[8, 3]}, {
       6^Rational[1, 2], Rational[25, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[25, 3] 2^Rational[1, 2], 
        Rational[4, 3]}, {
       0, Rational[28, 3] 2^Rational[1, 2], Rational[16, 3]}, {
       Rational[2, 3]^Rational[1, 2], 9 2^Rational[1, 2], 4}, {
       0, 10 2^Rational[1, 2], 4}, {-Rational[2, 3]^Rational[1, 2], 9 
        2^Rational[1, 2], 4}, {(-8) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], 8 2^Rational[1, 2], 
        0}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
        Rational[-4, 3]}, {
       6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[-4, 3]}, {
       2 6^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], Rational[
        8, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[25, 3] 2^Rational[1, 2], Rational[4, 3]}, {
       2 6^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], Rational[
        4, 3]}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[25, 3] 2^Rational[1, 2], Rational[
        4, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[28, 3] 2^Rational[1, 2], Rational[
        16, 3]}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 9 
        2^Rational[1, 2], 4}, {(-8) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], 10 2^Rational[1, 2], 4}, {
       6^Rational[1, 2], 9 2^Rational[1, 2], 4}, {0, 0, 8}, {
       Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       0, Rational[2, 3] 2^Rational[1, 2], Rational[20, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[32, 3]}, {
       6^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       0, Rational[4, 3] 2^Rational[1, 2], Rational[40, 3]}, {
       Rational[2, 3]^Rational[1, 2], 2^Rational[1, 2], 12}, {
       0, 2 2^Rational[1, 2], 12}, {-Rational[2, 3]^Rational[1, 2], 2^
        Rational[1, 2], 12}, {4 Rational[2, 3]^Rational[1, 2], 0, 8}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       6^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        32, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[1, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       2 6^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], 
        Rational[40, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], 2^Rational[1, 2], 12}, {
       4 Rational[2, 3]^Rational[1, 2], 2 2^Rational[1, 2], 12}, {
       6^Rational[1, 2], 2^Rational[1, 2], 12}, {
       8 Rational[2, 3]^Rational[1, 2], 0, 8}, {
       3 6^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       10 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[32, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[1, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       10 Rational[2, 3]^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       3 6^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], 
        Rational[40, 3]}, {3 6^Rational[1, 2], 2^Rational[1, 2], 12}, {
       8 Rational[2, 3]^Rational[1, 2], 2 2^Rational[1, 2], 12}, {
       7 Rational[2, 3]^Rational[1, 2], 2^Rational[1, 2], 12}, {
       4 6^Rational[1, 2], 0, 8}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[-1, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[-1, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[32, 3]}, {
       5 6^Rational[1, 2], Rational[1, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[4, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[1, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       4 6^Rational[1, 2], Rational[4, 3] 2^Rational[1, 2], Rational[
        40, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 2^Rational[1, 2], 
        12}, {4 6^Rational[1, 2], 2 2^Rational[1, 2], 
        12}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 2^
        Rational[1, 2], 12}, {(-2) Rational[2, 3]^Rational[1, 2], 2 
        2^Rational[1, 2], 8}, {-Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-2) 
        Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {-6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       0, Rational[8, 3] 2^Rational[1, 2], Rational[
        32, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[7, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       0, Rational[10, 3] 2^Rational[1, 2], Rational[28, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[7, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], 
        Rational[10, 3] 2^Rational[1, 2], Rational[40, 3]}, {-
        Rational[2, 3]^Rational[1, 2], 3 2^Rational[1, 2], 12}, {(-2) 
        Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 
        12}, {-6^Rational[1, 2], 3 2^Rational[1, 2], 12}, {
       2 Rational[2, 3]^Rational[1, 2], 2 2^Rational[1, 2], 8}, {
       6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[32, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[7, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       6^Rational[1, 2], Rational[7, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
        Rational[40, 3]}, {6^Rational[1, 2], 3 2^Rational[1, 2], 12}, {
       2 Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 12}, {
       Rational[2, 3]^Rational[1, 2], 3 2^Rational[1, 2], 12}, {
       2 6^Rational[1, 2], 2 2^Rational[1, 2], 8}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[32, 3]}, {
       3 6^Rational[1, 2], Rational[7, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[7, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       2 6^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], Rational[
        40, 3]}, {7 Rational[2, 3]^Rational[1, 2], 3 2^Rational[1, 2], 12}, {
       2 6^Rational[1, 2], 4 2^Rational[1, 2], 12}, {
       5 Rational[2, 3]^Rational[1, 2], 3 2^Rational[1, 2], 
        12}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 2 
        2^Rational[1, 2], 8}, {-Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        32, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[7, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       4 6^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[7, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[10, 3] 2^Rational[1, 2], Rational[
        40, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 3 
        2^Rational[1, 2], 12}, {(-2) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], 4 2^Rational[1, 2], 12}, {
       3 6^Rational[1, 2], 3 2^Rational[1, 2], 12}, {(-4) 
        Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 
        8}, {-6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-5) 
        Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[
        32, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[13, 3] 2^Rational[1, 2], Rational[28, 3]}, {(-2) 
        Rational[2, 3]^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {-6^Rational[1, 2], Rational[13, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {(-4) 
        Rational[2, 3]^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], 
        Rational[40, 3]}, {-6^Rational[1, 2], 5 2^Rational[1, 2], 12}, {(-4) 
        Rational[2, 3]^Rational[1, 2], 6 2^Rational[1, 2], 12}, {(-5) 
        Rational[2, 3]^Rational[1, 2], 5 2^Rational[1, 2], 12}, {
       0, 4 2^Rational[1, 2], 8}, {
       Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       0, Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[32, 3]}, {
       6^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       0, Rational[16, 3] 2^Rational[1, 2], Rational[40, 3]}, {
       Rational[2, 3]^Rational[1, 2], 5 2^Rational[1, 2], 12}, {
       0, 6 2^Rational[1, 2], 12}, {-Rational[2, 3]^Rational[1, 2], 5 
        2^Rational[1, 2], 12}, {
       4 Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 8}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], Rational[
        32, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[13, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       2 6^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], 
        Rational[40, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], 5 2^Rational[1, 2], 12}, {
       4 Rational[2, 3]^Rational[1, 2], 6 2^Rational[1, 2], 12}, {
       6^Rational[1, 2], 5 2^Rational[1, 2], 
        12}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 4 
        2^Rational[1, 2], 8}, {
       3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[
        32, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[13, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[16, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       3 6^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[16, 3] 2^Rational[1, 2], Rational[40, 3]}, {
       3 6^Rational[1, 2], 5 2^Rational[1, 2], 
        12}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 6 
        2^Rational[1, 2], 12}, {(-5) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], 5 2^Rational[1, 2], 12}, {(-2) 6^Rational[1, 2], 
        6 2^Rational[1, 2], 8}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-2) 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[32, 3]}, {-6^Rational[1, 2], 
        Rational[19, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {(-2) 6^Rational[1, 2], 
        Rational[22, 3] 2^Rational[1, 2], Rational[40, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 7 2^Rational[1, 2],
         12}, {(-2) 6^Rational[1, 2], 8 2^Rational[1, 2], 
        12}, {-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 7 
        2^Rational[1, 2], 12}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 6 
        2^Rational[1, 2], 8}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[20, 3] 2^Rational[1, 2], Rational[32, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       0, Rational[22, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[40, 3]}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 7 
        2^Rational[1, 2], 12}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 8 
        2^Rational[1, 2], 12}, {-6^Rational[1, 2], 7 2^Rational[1, 2], 12}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 6 
        2^Rational[1, 2], 8}, {
       6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       10 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[32, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       10 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       6^Rational[1, 2], Rational[19, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[40, 3]}, {
       6^Rational[1, 2], 7 2^Rational[1, 2], 12}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 8 
        2^Rational[1, 2], 12}, {
       7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 7 
        2^Rational[1, 2], 12}, {2 6^Rational[1, 2], 6 2^Rational[1, 2], 8}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[32, 3]}, {
       3 6^Rational[1, 2], Rational[19, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[22, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[19, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {
       2 6^Rational[1, 2], Rational[22, 3] 2^Rational[1, 2], Rational[
        40, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 7 2^Rational[1, 2],
         12}, {2 6^Rational[1, 2], 8 2^Rational[1, 2], 
        12}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 7 
        2^Rational[1, 2], 12}, {(-8) Rational[2, 3]^Rational[1, 2], 8 
        2^Rational[1, 2], 8}, {(-7) Rational[2, 3]^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {(-8) 
        Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {(-3) 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-2) 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        32, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[25, 3] 2^Rational[1, 2], Rational[28, 3]}, {(-2) 
        6^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {(-7) Rational[2, 3]^Rational[1, 2], Rational[25, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {(-8) 
        Rational[2, 3]^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], 
        Rational[40, 3]}, {(-7) Rational[2, 3]^Rational[1, 2], 9 
        2^Rational[1, 2], 12}, {(-8) Rational[2, 3]^Rational[1, 2], 10 
        2^Rational[1, 2], 12}, {(-3) 6^Rational[1, 2], 9 2^Rational[1, 2], 
        12}, {(-4) Rational[2, 3]^Rational[1, 2], 8 2^Rational[1, 2], 
        8}, {-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-5) 
        Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        32, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[25, 3] 2^Rational[1, 2], Rational[28, 3]}, {(-2) 
        Rational[2, 3]^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {-6^Rational[1, 2], Rational[25, 3] 
        2^Rational[1, 2], Rational[28, 3]}, {(-4) 
        Rational[2, 3]^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], 
        Rational[40, 3]}, {-6^Rational[1, 2], 9 2^Rational[1, 2], 12}, {(-4) 
        Rational[2, 3]^Rational[1, 2], 10 2^Rational[1, 2], 12}, {(-5) 
        Rational[2, 3]^Rational[1, 2], 9 2^Rational[1, 2], 12}, {
       0, 8 2^Rational[1, 2], 8}, {
       Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       0, Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
        Rational[32, 3]}, {
       6^Rational[1, 2], Rational[25, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[25, 3] 2^Rational[1, 2], 
        Rational[28, 3]}, {
       0, Rational[28, 3] 2^Rational[1, 2], Rational[40, 3]}, {
       Rational[2, 3]^Rational[1, 2], 9 2^Rational[1, 2], 12}, {
       0, 10 2^Rational[1, 2], 12}, {-Rational[2, 3]^Rational[1, 2], 9 
        2^Rational[1, 2], 12}, {(-8) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], 8 2^Rational[1, 2], 
        8}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], Rational[
        32, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[25, 3] 2^Rational[1, 2], Rational[28, 3]}, {
       2 6^Rational[1, 2], Rational[28, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[25, 3] 2^Rational[1, 2], Rational[
        28, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[28, 3] 2^Rational[1, 2], Rational[
        40, 3]}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 9 
        2^Rational[1, 2], 12}, {(-8) Rational[2, 3]^Rational[1, 2] + 
        4 6^Rational[1, 2], 10 2^Rational[1, 2], 12}, {
       6^Rational[1, 2], 9 2^Rational[1, 2], 12}}, {{0, 0, 0}, {
       0.816496580927726, -0.4714045207910317, -1.3333333333333333`}, {
       0, 0.9428090415820634, -1.3333333333333333`}, {-0.816496580927726, \
-0.4714045207910317, -1.3333333333333333`}, {1.632993161855452, 
       0.9428090415820634, 2.6666666666666665`}, {2.449489742783178, 
       0.4714045207910317, 1.3333333333333333`}, {1.632993161855452, 
       1.8856180831641267`, 1.3333333333333333`}, {0.816496580927726, 
       0.4714045207910317, 1.3333333333333333`}, {
       0, 1.8856180831641267`, 5.333333333333333}, {
       0.816496580927726, 1.4142135623730951`, 4}, {
       0, 2.8284271247461903`, 4}, {-0.816496580927726, 1.4142135623730951`, 
        4}, {3.265986323710904, 0, 0}, {
       4.08248290463863, -0.4714045207910317, -1.3333333333333333`}, {
       3.265986323710904, 0.9428090415820634, -1.3333333333333333`}, {
       2.449489742783178, -0.4714045207910317, -1.3333333333333333`}, {
       4.898979485566356, 0.9428090415820634, 2.6666666666666665`}, {
       5.715476066494082, 0.4714045207910317, 1.3333333333333333`}, {
       4.898979485566356, 1.8856180831641267`, 1.3333333333333333`}, {
       4.08248290463863, 0.4714045207910317, 1.3333333333333333`}, {
       3.265986323710904, 1.8856180831641267`, 5.333333333333333}, {
       4.08248290463863, 1.4142135623730951`, 4}, {
       3.265986323710904, 2.8284271247461903`, 4}, {
       2.449489742783178, 1.4142135623730951`, 4}, {
       6.531972647421808, 0, 0}, {
       7.348469228349534, -0.4714045207910317, -1.3333333333333333`}, {
       6.531972647421808, 0.9428090415820634, -1.3333333333333333`}, {
       5.715476066494082, -0.4714045207910317, -1.3333333333333333`}, {
       8.16496580927726, 0.9428090415820634, 2.6666666666666665`}, {
       8.981462390204985, 0.4714045207910317, 1.3333333333333333`}, {
       8.16496580927726, 1.8856180831641267`, 1.3333333333333333`}, {
       7.348469228349534, 0.4714045207910317, 1.3333333333333333`}, {
       6.531972647421808, 1.8856180831641267`, 5.333333333333333}, {
       7.348469228349534, 1.4142135623730951`, 4}, {
       6.531972647421808, 2.8284271247461903`, 4}, {
       5.715476066494082, 1.4142135623730951`, 4}, {
       9.797958971132712, 0, 0}, {
       10.614455552060438`, -0.4714045207910317, -1.3333333333333333`}, {
       9.797958971132712, 0.9428090415820634, -1.3333333333333333`}, {
       8.981462390204985, -0.4714045207910317, -1.3333333333333333`}, {
       11.430952132988164`, 0.9428090415820634, 2.6666666666666665`}, {
       12.24744871391589, 0.4714045207910317, 1.3333333333333333`}, {
       11.430952132988164`, 1.8856180831641267`, 1.3333333333333333`}, {
       10.614455552060438`, 0.4714045207910317, 1.3333333333333333`}, {
       9.797958971132712, 1.8856180831641267`, 5.333333333333333}, {
       10.614455552060438`, 1.4142135623730951`, 4}, {
       9.797958971132712, 2.8284271247461903`, 4}, {
       8.981462390204985, 1.4142135623730951`, 4}, {-1.632993161855452, 
        2.8284271247461903`, 0}, {-0.816496580927726, 
       2.3570226039551585`, -1.3333333333333333`}, {-1.632993161855452, 
       3.7712361663282534`, -1.3333333333333333`}, {-2.449489742783178, 
       2.3570226039551585`, -1.3333333333333333`}, {
       0, 3.7712361663282534`, 2.6666666666666665`}, {0.8164965809277258, 
       3.299831645537222, 1.3333333333333333`}, {
       0, 4.714045207910317, 1.3333333333333333`}, {-0.816496580927726, 
       3.299831645537222, 1.3333333333333333`}, {-1.632993161855452, 
       4.714045207910317, 
       5.333333333333333}, {-0.816496580927726, 4.242640687119286, 
        4}, {-1.632993161855452, 5.656854249492381, 4}, {-2.449489742783178, 
        4.242640687119286, 4}, {1.632993161855452, 2.8284271247461903`, 0}, {
       2.449489742783178, 2.3570226039551585`, -1.3333333333333333`}, {
       1.632993161855452, 3.7712361663282534`, -1.3333333333333333`}, {
       0.816496580927726, 2.3570226039551585`, -1.3333333333333333`}, {
       3.265986323710904, 3.7712361663282534`, 2.6666666666666665`}, {
       4.0824829046386295`, 3.299831645537222, 1.3333333333333333`}, {
       3.265986323710904, 4.714045207910317, 1.3333333333333333`}, {
       2.449489742783178, 3.299831645537222, 1.3333333333333333`}, {
       1.632993161855452, 4.714045207910317, 5.333333333333333}, {
       2.449489742783178, 4.242640687119286, 4}, {
       1.632993161855452, 5.656854249492381, 4}, {
       0.816496580927726, 4.242640687119286, 4}, {
       4.898979485566356, 2.8284271247461903`, 0}, {5.715476066494082, 
       2.3570226039551585`, -1.3333333333333333`}, {4.898979485566356, 
       3.7712361663282534`, -1.3333333333333333`}, {4.08248290463863, 
       2.3570226039551585`, -1.3333333333333333`}, {6.531972647421808, 
       3.7712361663282534`, 2.6666666666666665`}, {7.348469228349534, 
       3.299831645537222, 1.3333333333333333`}, {6.531972647421808, 
       4.714045207910317, 1.3333333333333333`}, {5.715476066494082, 
       3.299831645537222, 1.3333333333333333`}, {4.898979485566356, 
       4.714045207910317, 5.333333333333333}, {
       5.715476066494082, 4.242640687119286, 4}, {
       4.898979485566356, 5.656854249492381, 4}, {
       4.08248290463863, 4.242640687119286, 4}, {
       8.164965809277259, 2.8284271247461903`, 0}, {8.981462390204985, 
       2.3570226039551585`, -1.3333333333333333`}, {8.164965809277259, 
       3.7712361663282534`, -1.3333333333333333`}, {7.348469228349534, 
       2.3570226039551585`, -1.3333333333333333`}, {9.797958971132712, 
       3.7712361663282534`, 2.6666666666666665`}, {10.614455552060438`, 
       3.299831645537222, 1.3333333333333333`}, {9.797958971132712, 
       4.714045207910317, 1.3333333333333333`}, {8.981462390204985, 
       3.299831645537222, 1.3333333333333333`}, {8.164965809277259, 
       4.714045207910317, 5.333333333333333}, {
       8.981462390204985, 4.242640687119286, 4}, {
       8.164965809277259, 5.656854249492381, 4}, {
       7.348469228349534, 4.242640687119286, 4}, {-3.265986323710904, 
        5.656854249492381, 0}, {-2.449489742783178, 
       5.185449728701348, -1.3333333333333333`}, {-3.265986323710904, 
       6.599663291074444, -1.3333333333333333`}, {-4.08248290463863, 
       5.185449728701348, -1.3333333333333333`}, {-1.632993161855452, 
       6.599663291074444, 2.6666666666666665`}, {-0.8164965809277263, 
       6.128258770283412, 1.3333333333333333`}, {-1.632993161855452, 
       7.542472332656507, 1.3333333333333333`}, {-2.449489742783178, 
       6.128258770283412, 1.3333333333333333`}, {-3.265986323710904, 
       7.542472332656507, 
       5.333333333333333}, {-2.449489742783178, 7.0710678118654755`, 
        4}, {-3.265986323710904, 8.485281374238571, 4}, {-4.08248290463863, 
        7.0710678118654755`, 4}, {0, 5.656854249492381, 0}, {
       0.816496580927726, 5.185449728701348, -1.3333333333333333`}, {
       0, 6.599663291074444, -1.3333333333333333`}, {-0.816496580927726, 
       5.185449728701348, -1.3333333333333333`}, {1.632993161855452, 
       6.599663291074444, 2.6666666666666665`}, {2.449489742783178, 
       6.128258770283412, 1.3333333333333333`}, {1.632993161855452, 
       7.542472332656507, 1.3333333333333333`}, {0.816496580927726, 
       6.128258770283412, 1.3333333333333333`}, {
       0, 7.542472332656507, 5.333333333333333}, {
       0.816496580927726, 7.0710678118654755`, 4}, {
       0, 8.485281374238571, 4}, {-0.816496580927726, 7.0710678118654755`, 
        4}, {3.265986323710904, 5.656854249492381, 0}, {4.08248290463863, 
       5.185449728701348, -1.3333333333333333`}, {3.265986323710904, 
       6.599663291074444, -1.3333333333333333`}, {2.449489742783178, 
       5.185449728701348, -1.3333333333333333`}, {4.898979485566356, 
       6.599663291074444, 2.6666666666666665`}, {5.715476066494082, 
       6.128258770283412, 1.3333333333333333`}, {4.898979485566356, 
       7.542472332656507, 1.3333333333333333`}, {4.08248290463863, 
       6.128258770283412, 1.3333333333333333`}, {3.265986323710904, 
       7.542472332656507, 5.333333333333333}, {
       4.08248290463863, 7.0710678118654755`, 4}, {
       3.265986323710904, 8.485281374238571, 4}, {
       2.449489742783178, 7.0710678118654755`, 4}, {
       6.531972647421807, 5.656854249492381, 0}, {7.348469228349534, 
       5.185449728701348, -1.3333333333333333`}, {6.531972647421807, 
       6.599663291074444, -1.3333333333333333`}, {5.715476066494081, 
       5.185449728701348, -1.3333333333333333`}, {8.164965809277259, 
       6.599663291074444, 2.6666666666666665`}, {8.981462390204985, 
       6.128258770283412, 1.3333333333333333`}, {8.164965809277259, 
       7.542472332656507, 1.3333333333333333`}, {7.348469228349534, 
       6.128258770283412, 1.3333333333333333`}, {6.531972647421807, 
       7.542472332656507, 5.333333333333333}, {
       7.348469228349534, 7.0710678118654755`, 4}, {
       6.531972647421807, 8.485281374238571, 4}, {
       5.715476066494081, 7.0710678118654755`, 4}, {-4.898979485566356, 
        8.485281374238571, 0}, {-4.0824829046386295`, 
       8.01387685344754, -1.3333333333333333`}, {-4.898979485566356, 
       9.428090415820634, -1.3333333333333333`}, {-5.715476066494082, 
       8.01387685344754, -1.3333333333333333`}, {-3.2659863237109037`, 
       9.428090415820634, 2.6666666666666665`}, {-2.449489742783178, 
       8.956685895029603, 1.3333333333333333`}, {-3.2659863237109037`, 
       10.370899457402697`, 1.3333333333333333`}, {-4.0824829046386295`, 
       8.956685895029603, 1.3333333333333333`}, {-4.898979485566356, 
       10.370899457402697`, 
       5.333333333333333}, {-4.0824829046386295`, 9.899494936611665, 
        4}, {-4.898979485566356, 11.313708498984761`, 4}, {-5.715476066494082,
         9.899494936611665, 4}, {-1.6329931618554516`, 8.485281374238571, 
        0}, {-0.8164965809277254, 
       8.01387685344754, -1.3333333333333333`}, {-1.6329931618554516`, 
       9.428090415820634, -1.3333333333333333`}, {-2.449489742783178, 
       8.01387685344754, -1.3333333333333333`}, {
       0, 9.428090415820634, 2.6666666666666665`}, {0.8164965809277263, 
       8.956685895029603, 1.3333333333333333`}, {
       0, 10.370899457402697`, 1.3333333333333333`}, {-0.8164965809277254, 
       8.956685895029603, 1.3333333333333333`}, {-1.6329931618554516`, 
       10.370899457402697`, 
       5.333333333333333}, {-0.8164965809277254, 9.899494936611665, 
        4}, {-1.6329931618554516`, 11.313708498984761`, 
        4}, {-2.449489742783178, 9.899494936611665, 4}, {
       1.6329931618554525`, 8.485281374238571, 0}, {2.449489742783178, 
       8.01387685344754, -1.3333333333333333`}, {1.6329931618554525`, 
       9.428090415820634, -1.3333333333333333`}, {0.8164965809277263, 
       8.01387685344754, -1.3333333333333333`}, {3.265986323710905, 
       9.428090415820634, 2.6666666666666665`}, {4.08248290463863, 
       8.956685895029603, 1.3333333333333333`}, {3.265986323710905, 
       10.370899457402697`, 1.3333333333333333`}, {2.449489742783178, 
       8.956685895029603, 1.3333333333333333`}, {1.6329931618554525`, 
       10.370899457402697`, 5.333333333333333}, {
       2.449489742783178, 9.899494936611665, 4}, {
       1.6329931618554525`, 11.313708498984761`, 4}, {
       0.8164965809277263, 9.899494936611665, 4}, {
       4.898979485566356, 8.485281374238571, 0}, {5.715476066494082, 
       8.01387685344754, -1.3333333333333333`}, {4.898979485566356, 
       9.428090415820634, -1.3333333333333333`}, {4.0824829046386295`, 
       8.01387685344754, -1.3333333333333333`}, {6.531972647421808, 
       9.428090415820634, 2.6666666666666665`}, {7.348469228349534, 
       8.956685895029603, 1.3333333333333333`}, {6.531972647421808, 
       10.370899457402697`, 1.3333333333333333`}, {5.715476066494082, 
       8.956685895029603, 1.3333333333333333`}, {4.898979485566356, 
       10.370899457402697`, 5.333333333333333}, {
       5.715476066494082, 9.899494936611665, 4}, {
       4.898979485566356, 11.313708498984761`, 4}, {
       4.0824829046386295`, 9.899494936611665, 4}, {-6.531972647421808, 
        11.313708498984761`, 0}, {-5.715476066494082, 
       10.84230397819373, -1.3333333333333333`}, {-6.531972647421808, 
       12.256517540566824`, -1.3333333333333333`}, {-7.348469228349534, 
       10.84230397819373, -1.3333333333333333`}, {-4.898979485566356, 
       12.256517540566824`, 2.6666666666666665`}, {-4.08248290463863, 
       11.785113019775794`, 1.3333333333333333`}, {-4.898979485566356, 
       13.199326582148888`, 1.3333333333333333`}, {-5.715476066494082, 
       11.785113019775794`, 1.3333333333333333`}, {-6.531972647421808, 
       13.199326582148888`, 
       5.333333333333333}, {-5.715476066494082, 12.727922061357857`, 
        4}, {-6.531972647421808, 14.142135623730951`, 4}, {-7.348469228349534,
         12.727922061357857`, 4}, {-3.265986323710904, 11.313708498984761`, 
        0}, {-2.449489742783178, 
       10.84230397819373, -1.3333333333333333`}, {-3.265986323710904, 
       12.256517540566824`, -1.3333333333333333`}, {-4.08248290463863, 
       10.84230397819373, -1.3333333333333333`}, {-1.632993161855452, 
       12.256517540566824`, 2.6666666666666665`}, {-0.8164965809277263, 
       11.785113019775794`, 1.3333333333333333`}, {-1.632993161855452, 
       13.199326582148888`, 1.3333333333333333`}, {-2.449489742783178, 
       11.785113019775794`, 1.3333333333333333`}, {-3.265986323710904, 
       13.199326582148888`, 
       5.333333333333333}, {-2.449489742783178, 12.727922061357857`, 
        4}, {-3.265986323710904, 14.142135623730951`, 4}, {-4.08248290463863, 
        12.727922061357857`, 4}, {0, 11.313708498984761`, 0}, {
       0.816496580927726, 10.84230397819373, -1.3333333333333333`}, {
       0, 12.256517540566824`, -1.3333333333333333`}, {-0.816496580927726, 
       10.84230397819373, -1.3333333333333333`}, {1.632993161855452, 
       12.256517540566824`, 2.6666666666666665`}, {2.449489742783178, 
       11.785113019775794`, 1.3333333333333333`}, {1.632993161855452, 
       13.199326582148888`, 1.3333333333333333`}, {0.816496580927726, 
       11.785113019775794`, 1.3333333333333333`}, {
       0, 13.199326582148888`, 5.333333333333333}, {
       0.816496580927726, 12.727922061357857`, 4}, {
       0, 14.142135623730951`, 4}, {-0.816496580927726, 12.727922061357857`, 
        4}, {3.2659863237109032`, 11.313708498984761`, 0}, {
       4.0824829046386295`, 10.84230397819373, -1.3333333333333333`}, {
       3.2659863237109032`, 12.256517540566824`, -1.3333333333333333`}, {
       2.449489742783178, 10.84230397819373, -1.3333333333333333`}, {
       4.898979485566356, 12.256517540566824`, 2.6666666666666665`}, {
       5.715476066494082, 11.785113019775794`, 1.3333333333333333`}, {
       4.898979485566356, 13.199326582148888`, 1.3333333333333333`}, {
       4.0824829046386295`, 11.785113019775794`, 1.3333333333333333`}, {
       3.2659863237109032`, 13.199326582148888`, 5.333333333333333}, {
       4.0824829046386295`, 12.727922061357857`, 4}, {
       3.2659863237109032`, 14.142135623730951`, 4}, {
       2.449489742783178, 12.727922061357857`, 4}, {0, 0, 8}, {
       0.816496580927726, -0.4714045207910317, 6.666666666666667}, {
       0, 0.9428090415820634, 
        6.666666666666667}, {-0.816496580927726, -0.4714045207910317, 
       6.666666666666667}, {1.632993161855452, 0.9428090415820634, 
       10.666666666666666`}, {2.449489742783178, 0.4714045207910317, 
       9.333333333333334}, {1.632993161855452, 1.8856180831641267`, 
       9.333333333333334}, {0.816496580927726, 0.4714045207910317, 
       9.333333333333334}, {0, 1.8856180831641267`, 13.333333333333334`}, {
       0.816496580927726, 1.4142135623730951`, 12}, {
       0, 2.8284271247461903`, 12}, {-0.816496580927726, 1.4142135623730951`, 
        12}, {3.265986323710904, 0, 8}, {
       4.08248290463863, -0.4714045207910317, 6.666666666666667}, {
       3.265986323710904, 0.9428090415820634, 6.666666666666667}, {
       2.449489742783178, -0.4714045207910317, 6.666666666666667}, {
       4.898979485566356, 0.9428090415820634, 10.666666666666666`}, {
       5.715476066494082, 0.4714045207910317, 9.333333333333334}, {
       4.898979485566356, 1.8856180831641267`, 9.333333333333334}, {
       4.08248290463863, 0.4714045207910317, 9.333333333333334}, {
       3.265986323710904, 1.8856180831641267`, 13.333333333333334`}, {
       4.08248290463863, 1.4142135623730951`, 12}, {
       3.265986323710904, 2.8284271247461903`, 12}, {
       2.449489742783178, 1.4142135623730951`, 12}, {
       6.531972647421808, 0, 8}, {7.348469228349534, -0.4714045207910317, 
       6.666666666666667}, {6.531972647421808, 0.9428090415820634, 
       6.666666666666667}, {5.715476066494082, -0.4714045207910317, 
       6.666666666666667}, {8.16496580927726, 0.9428090415820634, 
       10.666666666666666`}, {8.981462390204985, 0.4714045207910317, 
       9.333333333333334}, {8.16496580927726, 1.8856180831641267`, 
       9.333333333333334}, {7.348469228349534, 0.4714045207910317, 
       9.333333333333334}, {6.531972647421808, 1.8856180831641267`, 
       13.333333333333334`}, {7.348469228349534, 1.4142135623730951`, 12}, {
       6.531972647421808, 2.8284271247461903`, 12}, {
       5.715476066494082, 1.4142135623730951`, 12}, {
       9.797958971132712, 0, 8}, {10.614455552060438`, -0.4714045207910317, 
       6.666666666666667}, {9.797958971132712, 0.9428090415820634, 
       6.666666666666667}, {8.981462390204985, -0.4714045207910317, 
       6.666666666666667}, {11.430952132988164`, 0.9428090415820634, 
       10.666666666666666`}, {12.24744871391589, 0.4714045207910317, 
       9.333333333333334}, {11.430952132988164`, 1.8856180831641267`, 
       9.333333333333334}, {10.614455552060438`, 0.4714045207910317, 
       9.333333333333334}, {9.797958971132712, 1.8856180831641267`, 
       13.333333333333334`}, {10.614455552060438`, 1.4142135623730951`, 12}, {
       9.797958971132712, 2.8284271247461903`, 12}, {
       8.981462390204985, 1.4142135623730951`, 12}, {-1.632993161855452, 
        2.8284271247461903`, 8}, {-0.816496580927726, 2.3570226039551585`, 
       6.666666666666667}, {-1.632993161855452, 3.7712361663282534`, 
       6.666666666666667}, {-2.449489742783178, 2.3570226039551585`, 
       6.666666666666667}, {0, 3.7712361663282534`, 10.666666666666666`}, {
       0.8164965809277258, 3.299831645537222, 9.333333333333334}, {
       0, 4.714045207910317, 9.333333333333334}, {-0.816496580927726, 
       3.299831645537222, 9.333333333333334}, {-1.632993161855452, 
       4.714045207910317, 
       13.333333333333334`}, {-0.816496580927726, 4.242640687119286, 
        12}, {-1.632993161855452, 5.656854249492381, 12}, {-2.449489742783178,
         4.242640687119286, 12}, {
       1.632993161855452, 2.8284271247461903`, 8}, {2.449489742783178, 
       2.3570226039551585`, 6.666666666666667}, {1.632993161855452, 
       3.7712361663282534`, 6.666666666666667}, {0.816496580927726, 
       2.3570226039551585`, 6.666666666666667}, {3.265986323710904, 
       3.7712361663282534`, 10.666666666666666`}, {4.0824829046386295`, 
       3.299831645537222, 9.333333333333334}, {3.265986323710904, 
       4.714045207910317, 9.333333333333334}, {2.449489742783178, 
       3.299831645537222, 9.333333333333334}, {1.632993161855452, 
       4.714045207910317, 13.333333333333334`}, {
       2.449489742783178, 4.242640687119286, 12}, {
       1.632993161855452, 5.656854249492381, 12}, {
       0.816496580927726, 4.242640687119286, 12}, {
       4.898979485566356, 2.8284271247461903`, 8}, {5.715476066494082, 
       2.3570226039551585`, 6.666666666666667}, {4.898979485566356, 
       3.7712361663282534`, 6.666666666666667}, {4.08248290463863, 
       2.3570226039551585`, 6.666666666666667}, {6.531972647421808, 
       3.7712361663282534`, 10.666666666666666`}, {7.348469228349534, 
       3.299831645537222, 9.333333333333334}, {6.531972647421808, 
       4.714045207910317, 9.333333333333334}, {5.715476066494082, 
       3.299831645537222, 9.333333333333334}, {4.898979485566356, 
       4.714045207910317, 13.333333333333334`}, {
       5.715476066494082, 4.242640687119286, 12}, {
       4.898979485566356, 5.656854249492381, 12}, {
       4.08248290463863, 4.242640687119286, 12}, {
       8.164965809277259, 2.8284271247461903`, 8}, {8.981462390204985, 
       2.3570226039551585`, 6.666666666666667}, {8.164965809277259, 
       3.7712361663282534`, 6.666666666666667}, {7.348469228349534, 
       2.3570226039551585`, 6.666666666666667}, {9.797958971132712, 
       3.7712361663282534`, 10.666666666666666`}, {10.614455552060438`, 
       3.299831645537222, 9.333333333333334}, {9.797958971132712, 
       4.714045207910317, 9.333333333333334}, {8.981462390204985, 
       3.299831645537222, 9.333333333333334}, {8.164965809277259, 
       4.714045207910317, 13.333333333333334`}, {
       8.981462390204985, 4.242640687119286, 12}, {
       8.164965809277259, 5.656854249492381, 12}, {
       7.348469228349534, 4.242640687119286, 12}, {-3.265986323710904, 
        5.656854249492381, 8}, {-2.449489742783178, 5.185449728701348, 
       6.666666666666667}, {-3.265986323710904, 6.599663291074444, 
       6.666666666666667}, {-4.08248290463863, 5.185449728701348, 
       6.666666666666667}, {-1.632993161855452, 6.599663291074444, 
       10.666666666666666`}, {-0.8164965809277263, 6.128258770283412, 
       9.333333333333334}, {-1.632993161855452, 7.542472332656507, 
       9.333333333333334}, {-2.449489742783178, 6.128258770283412, 
       9.333333333333334}, {-3.265986323710904, 7.542472332656507, 
       13.333333333333334`}, {-2.449489742783178, 7.0710678118654755`, 
        12}, {-3.265986323710904, 8.485281374238571, 12}, {-4.08248290463863, 
        7.0710678118654755`, 12}, {0, 5.656854249492381, 8}, {
       0.816496580927726, 5.185449728701348, 6.666666666666667}, {
       0, 6.599663291074444, 6.666666666666667}, {-0.816496580927726, 
       5.185449728701348, 6.666666666666667}, {1.632993161855452, 
       6.599663291074444, 10.666666666666666`}, {2.449489742783178, 
       6.128258770283412, 9.333333333333334}, {1.632993161855452, 
       7.542472332656507, 9.333333333333334}, {0.816496580927726, 
       6.128258770283412, 9.333333333333334}, {
       0, 7.542472332656507, 13.333333333333334`}, {
       0.816496580927726, 7.0710678118654755`, 12}, {
       0, 8.485281374238571, 12}, {-0.816496580927726, 7.0710678118654755`, 
        12}, {3.265986323710904, 5.656854249492381, 8}, {4.08248290463863, 
       5.185449728701348, 6.666666666666667}, {3.265986323710904, 
       6.599663291074444, 6.666666666666667}, {2.449489742783178, 
       5.185449728701348, 6.666666666666667}, {4.898979485566356, 
       6.599663291074444, 10.666666666666666`}, {5.715476066494082, 
       6.128258770283412, 9.333333333333334}, {4.898979485566356, 
       7.542472332656507, 9.333333333333334}, {4.08248290463863, 
       6.128258770283412, 9.333333333333334}, {3.265986323710904, 
       7.542472332656507, 13.333333333333334`}, {
       4.08248290463863, 7.0710678118654755`, 12}, {
       3.265986323710904, 8.485281374238571, 12}, {
       2.449489742783178, 7.0710678118654755`, 12}, {
       6.531972647421807, 5.656854249492381, 8}, {7.348469228349534, 
       5.185449728701348, 6.666666666666667}, {6.531972647421807, 
       6.599663291074444, 6.666666666666667}, {5.715476066494081, 
       5.185449728701348, 6.666666666666667}, {8.164965809277259, 
       6.599663291074444, 10.666666666666666`}, {8.981462390204985, 
       6.128258770283412, 9.333333333333334}, {8.164965809277259, 
       7.542472332656507, 9.333333333333334}, {7.348469228349534, 
       6.128258770283412, 9.333333333333334}, {6.531972647421807, 
       7.542472332656507, 13.333333333333334`}, {
       7.348469228349534, 7.0710678118654755`, 12}, {
       6.531972647421807, 8.485281374238571, 12}, {
       5.715476066494081, 7.0710678118654755`, 12}, {-4.898979485566356, 
        8.485281374238571, 8}, {-4.0824829046386295`, 8.01387685344754, 
       6.666666666666667}, {-4.898979485566356, 9.428090415820634, 
       6.666666666666667}, {-5.715476066494082, 8.01387685344754, 
       6.666666666666667}, {-3.2659863237109037`, 9.428090415820634, 
       10.666666666666666`}, {-2.449489742783178, 8.956685895029603, 
       9.333333333333334}, {-3.2659863237109037`, 10.370899457402697`, 
       9.333333333333334}, {-4.0824829046386295`, 8.956685895029603, 
       9.333333333333334}, {-4.898979485566356, 10.370899457402697`, 
       13.333333333333334`}, {-4.0824829046386295`, 9.899494936611665, 
        12}, {-4.898979485566356, 11.313708498984761`, 
        12}, {-5.715476066494082, 9.899494936611665, 
        12}, {-1.6329931618554516`, 8.485281374238571, 
        8}, {-0.8164965809277254, 8.01387685344754, 
       6.666666666666667}, {-1.6329931618554516`, 9.428090415820634, 
       6.666666666666667}, {-2.449489742783178, 8.01387685344754, 
       6.666666666666667}, {0, 9.428090415820634, 10.666666666666666`}, {
       0.8164965809277263, 8.956685895029603, 9.333333333333334}, {
       0, 10.370899457402697`, 9.333333333333334}, {-0.8164965809277254, 
       8.956685895029603, 9.333333333333334}, {-1.6329931618554516`, 
       10.370899457402697`, 
       13.333333333333334`}, {-0.8164965809277254, 9.899494936611665, 
        12}, {-1.6329931618554516`, 11.313708498984761`, 
        12}, {-2.449489742783178, 9.899494936611665, 12}, {
       1.6329931618554525`, 8.485281374238571, 8}, {2.449489742783178, 
       8.01387685344754, 6.666666666666667}, {1.6329931618554525`, 
       9.428090415820634, 6.666666666666667}, {0.8164965809277263, 
       8.01387685344754, 6.666666666666667}, {3.265986323710905, 
       9.428090415820634, 10.666666666666666`}, {4.08248290463863, 
       8.956685895029603, 9.333333333333334}, {3.265986323710905, 
       10.370899457402697`, 9.333333333333334}, {2.449489742783178, 
       8.956685895029603, 9.333333333333334}, {1.6329931618554525`, 
       10.370899457402697`, 13.333333333333334`}, {
       2.449489742783178, 9.899494936611665, 12}, {
       1.6329931618554525`, 11.313708498984761`, 12}, {
       0.8164965809277263, 9.899494936611665, 12}, {
       4.898979485566356, 8.485281374238571, 8}, {5.715476066494082, 
       8.01387685344754, 6.666666666666667}, {4.898979485566356, 
       9.428090415820634, 6.666666666666667}, {4.0824829046386295`, 
       8.01387685344754, 6.666666666666667}, {6.531972647421808, 
       9.428090415820634, 10.666666666666666`}, {7.348469228349534, 
       8.956685895029603, 9.333333333333334}, {6.531972647421808, 
       10.370899457402697`, 9.333333333333334}, {5.715476066494082, 
       8.956685895029603, 9.333333333333334}, {4.898979485566356, 
       10.370899457402697`, 13.333333333333334`}, {
       5.715476066494082, 9.899494936611665, 12}, {
       4.898979485566356, 11.313708498984761`, 12}, {
       4.0824829046386295`, 9.899494936611665, 12}, {-6.531972647421808, 
        11.313708498984761`, 8}, {-5.715476066494082, 10.84230397819373, 
       6.666666666666667}, {-6.531972647421808, 12.256517540566824`, 
       6.666666666666667}, {-7.348469228349534, 10.84230397819373, 
       6.666666666666667}, {-4.898979485566356, 12.256517540566824`, 
       10.666666666666666`}, {-4.08248290463863, 11.785113019775794`, 
       9.333333333333334}, {-4.898979485566356, 13.199326582148888`, 
       9.333333333333334}, {-5.715476066494082, 11.785113019775794`, 
       9.333333333333334}, {-6.531972647421808, 13.199326582148888`, 
       13.333333333333334`}, {-5.715476066494082, 12.727922061357857`, 
        12}, {-6.531972647421808, 14.142135623730951`, 
        12}, {-7.348469228349534, 12.727922061357857`, 
        12}, {-3.265986323710904, 11.313708498984761`, 
        8}, {-2.449489742783178, 10.84230397819373, 
       6.666666666666667}, {-3.265986323710904, 12.256517540566824`, 
       6.666666666666667}, {-4.08248290463863, 10.84230397819373, 
       6.666666666666667}, {-1.632993161855452, 12.256517540566824`, 
       10.666666666666666`}, {-0.8164965809277263, 11.785113019775794`, 
       9.333333333333334}, {-1.632993161855452, 13.199326582148888`, 
       9.333333333333334}, {-2.449489742783178, 11.785113019775794`, 
       9.333333333333334}, {-3.265986323710904, 13.199326582148888`, 
       13.333333333333334`}, {-2.449489742783178, 12.727922061357857`, 
        12}, {-3.265986323710904, 14.142135623730951`, 
        12}, {-4.08248290463863, 12.727922061357857`, 12}, {
       0, 11.313708498984761`, 8}, {0.816496580927726, 10.84230397819373, 
       6.666666666666667}, {
       0, 12.256517540566824`, 6.666666666666667}, {-0.816496580927726, 
       10.84230397819373, 6.666666666666667}, {1.632993161855452, 
       12.256517540566824`, 10.666666666666666`}, {2.449489742783178, 
       11.785113019775794`, 9.333333333333334}, {1.632993161855452, 
       13.199326582148888`, 9.333333333333334}, {0.816496580927726, 
       11.785113019775794`, 9.333333333333334}, {
       0, 13.199326582148888`, 13.333333333333334`}, {
       0.816496580927726, 12.727922061357857`, 12}, {
       0, 14.142135623730951`, 12}, {-0.816496580927726, 12.727922061357857`, 
        12}, {3.2659863237109032`, 11.313708498984761`, 8}, {
       4.0824829046386295`, 10.84230397819373, 6.666666666666667}, {
       3.2659863237109032`, 12.256517540566824`, 6.666666666666667}, {
       2.449489742783178, 10.84230397819373, 6.666666666666667}, {
       4.898979485566356, 12.256517540566824`, 10.666666666666666`}, {
       5.715476066494082, 11.785113019775794`, 9.333333333333334}, {
       4.898979485566356, 13.199326582148888`, 9.333333333333334}, {
       4.0824829046386295`, 11.785113019775794`, 9.333333333333334}, {
       3.2659863237109032`, 13.199326582148888`, 13.333333333333334`}, {
       4.0824829046386295`, 12.727922061357857`, 12}, {
       3.2659863237109032`, 14.142135623730951`, 12}, {
       2.449489742783178, 12.727922061357857`, 12}}]]}, 
   {GrayLevel[0], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      2.3570226039551585`, 6.666666666666667}, {-0.816496580927726, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       0, Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 2.3570226039551585`, 
       6.666666666666667}, {0, 0.9428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[2, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 0.9428090415820634, 6.666666666666667}, {
       0.816496580927726, 2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 2.3570226039551585`, 
      6.666666666666667}, {2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}, {3.265986323710904, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{3.265986323710904, 
      0.9428090415820634, 6.666666666666667}, {4.0824829046386295`, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}, {0.816496580927726, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}, {2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 2.3570226039551585`, 
      6.666666666666667}, {1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      2.3570226039551585`, 6.666666666666667}, {-0.816496580927726, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       0, Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 2.3570226039551585`, 
       6.666666666666667}, {0, 0.9428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[2, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 0.9428090415820634, 6.666666666666667}, {
       0.816496580927726, 2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}, {0.816496580927726, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}, {2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 2.3570226039551585`, 
      6.666666666666667}, {1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 2.3570226039551585`, 
      6.666666666666667}, {2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}, {3.265986323710904, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{3.265986323710904, 0.9428090415820634, 
      6.666666666666667}, {4.08248290463863, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{7.348469228349534, 
      2.3570226039551585`, 6.666666666666667}, {5.715476066494082, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{5.715476066494082, 
      2.3570226039551585`, 6.666666666666667}, {6.531972647421808, 
      0.9428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[2, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 0.9428090415820634, 
      6.666666666666667}, {7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 2.3570226039551585`, 6.666666666666667}, {
      4.0824829046386295`, 2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      3.7712361663282534`, 6.666666666666667}, {5.715476066494082, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 2.3570226039551585`, 
      6.666666666666667}, {4.898979485566356, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 2.3570226039551585`, 
      6.666666666666667}, {2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}, {3.265986323710904, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{3.265986323710904, 0.9428090415820634, 
      6.666666666666667}, {4.08248290463863, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{5.715476066494082, 2.3570226039551585`, 
      6.666666666666667}, {4.08248290463863, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      3.7712361663282534`, 6.666666666666667}, {5.715476066494082, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 2.3570226039551585`, 
      6.666666666666667}, {4.898979485566356, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}, {5.715476066494082, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{7 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{5.715476066494082, 2.3570226039551585`, 
      6.666666666666667}, {6.531972647421808, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 0.9428090415820634, 
      6.666666666666667}, {7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{10 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       11 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{10.614455552060438`, 2.3570226039551585`, 
      6.666666666666667}, {8.981462390204987, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{11 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204987, 2.3570226039551585`, 
      6.666666666666667}, {9.797958971132712, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       10 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{9.797958971132712, 
      0.9428090415820634, 6.666666666666667}, {10.614455552060438`, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{11 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204987, 2.3570226039551585`, 
      6.666666666666667}, {7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{10 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       11 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{8.16496580927726, 3.7712361663282534`, 
      6.666666666666667}, {8.981462390204987, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       10 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}, {8.16496580927726, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}, {5.715476066494082, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{7 Rational[2, 3]^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{5.715476066494082, 2.3570226039551585`, 
      6.666666666666667}, {6.531972647421808, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 0.9428090415820634, 
      6.666666666666667}, {7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 2.3570226039551585`, 
      6.666666666666667}, {7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{10 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{8.16496580927726, 
      3.7712361663282534`, 6.666666666666667}, {8.981462390204985, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       10 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}, {8.16496580927726, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      10.614455552060438`, 2.3570226039551585`, 6.666666666666667}, {
      8.981462390204985, 2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 2.3570226039551585`, 
      6.666666666666667}, {9.797958971132712, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{9.797958971132712, 
      0.9428090415820634, 6.666666666666667}, {10.614455552060438`, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{13.880441875771343`, 2.3570226039551585`, 
      6.666666666666667}, {12.24744871391589, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{12.24744871391589, 
      2.3570226039551585`, 6.666666666666667}, {13.063945294843617`, 
      0.9428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[2, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{13.063945294843617`, 
      0.9428090415820634, 6.666666666666667}, {13.880441875771343`, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{12.24744871391589, 
      2.3570226039551585`, 6.666666666666667}, {10.614455552060438`, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{11.430952132988164`, 3.7712361663282534`, 
      6.666666666666667}, {12.24744871391589, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{10.614455552060438`, 
      2.3570226039551585`, 6.666666666666667}, {11.430952132988164`, 
      3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      10.614455552060438`, 2.3570226039551585`, 6.666666666666667}, {
      8.981462390204985, 2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 2.3570226039551585`, 
      6.666666666666667}, {9.797958971132712, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{9.797958971132712, 
      0.9428090415820634, 6.666666666666667}, {10.614455552060438`, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{12.24744871391589, 
      2.3570226039551585`, 6.666666666666667}, {10.614455552060438`, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{11.430952132988164`, 3.7712361663282534`, 
      6.666666666666667}, {12.24744871391589, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{10.614455552060438`, 
      2.3570226039551585`, 6.666666666666667}, {11.430952132988164`, 
      3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 5.185449728701348, 
      6.666666666666667}, {-2.449489742783178, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      5.185449728701348, 6.666666666666667}, {-1.632993161855452, 
      3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}, {-0.816496580927726, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 5.185449728701348, 
      6.666666666666667}, {0.816496580927726, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 5.185449728701348, 
      6.666666666666667}, {1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}, {2.449489742783178, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      5.185449728701348, 6.666666666666667}, {-0.816496580927726, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 6.599663291074444, 6.666666666666667}, {
       0.816496580927726, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 5.185449728701348, 
       6.666666666666667}, {0, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 5.185449728701348, 
      6.666666666666667}, {-2.449489742783178, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      5.185449728701348, 6.666666666666667}, {-1.632993161855452, 
      3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}, {-0.816496580927726, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.8164965809277258, 5.185449728701348, 
      6.666666666666667}, {-0.816496580927726, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
       0, 6.599663291074444, 6.666666666666667}, {0.8164965809277258, 
       5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 5.185449728701348, 
       6.666666666666667}, {0, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 5.185449728701348, 
      6.666666666666667}, {0.816496580927726, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 5.185449728701348, 
      6.666666666666667}, {1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}, {2.449489742783178, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{5.715476066494082, 5.185449728701348, 
      6.666666666666667}, {4.08248290463863, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 5.185449728701348, 6.666666666666667}, {
      4.898979485566356, 3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      3.7712361663282534`, 6.666666666666667}, {5.715476066494082, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 5.185449728701348, 6.666666666666667}, {
      2.449489742783178, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{3.265986323710904, 6.599663291074444, 
      6.666666666666667}, {4.08248290463863, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 5.185449728701348, 
      6.666666666666667}, {3.265986323710904, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 5.185449728701348, 
      6.666666666666667}, {0.816496580927726, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 5.185449728701348, 
      6.666666666666667}, {1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}, {2.449489742783178, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 5.185449728701348, 
      6.666666666666667}, {2.449489742783178, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{3.265986323710904, 
      6.599663291074444, 6.666666666666667}, {4.0824829046386295`, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 5.185449728701348, 
      6.666666666666667}, {3.265986323710904, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 5.185449728701348, 6.666666666666667}, {
      4.0824829046386295`, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 5.185449728701348, 
      6.666666666666667}, {4.898979485566356, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      3.7712361663282534`, 6.666666666666667}, {5.715476066494082, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 5.185449728701348, 
      6.666666666666667}, {7.348469228349534, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       10 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{7.348469228349534, 5.185449728701348, 
      6.666666666666667}, {8.16496580927726, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{10 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{8.16496580927726, 
      3.7712361663282534`, 6.666666666666667}, {8.981462390204985, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{7.348469228349534, 5.185449728701348, 
      6.666666666666667}, {5.715476066494082, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 6.599663291074444, 
      6.666666666666667}, {7.348469228349534, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{7 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{5.715476066494082, 5.185449728701348, 
      6.666666666666667}, {6.531972647421808, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 5.185449728701348, 6.666666666666667}, {
      4.0824829046386295`, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 5.185449728701348, 
      6.666666666666667}, {4.898979485566356, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      3.7712361663282534`, 6.666666666666667}, {5.715476066494082, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{7.348469228349534, 
      5.185449728701348, 6.666666666666667}, {5.715476066494082, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 6.599663291074444, 
      6.666666666666667}, {7.348469228349534, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{5.715476066494082, 
      5.185449728701348, 6.666666666666667}, {6.531972647421808, 
      6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 5.185449728701348, 
      6.666666666666667}, {7.348469228349534, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      7.348469228349534, 5.185449728701348, 6.666666666666667}, {
      8.164965809277259, 3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      8.164965809277259, 3.7712361663282534`, 6.666666666666667}, {
      8.981462390204985, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{12.24744871391589, 
      5.185449728701348, 6.666666666666667}, {10.614455552060438`, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{10.614455552060438`, 
      5.185449728701348, 6.666666666666667}, {11.430952132988164`, 
      3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{11.430952132988164`, 3.7712361663282534`, 
      6.666666666666667}, {12.24744871391589, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      10.614455552060438`, 5.185449728701348, 6.666666666666667}, {
      8.981462390204985, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{9.797958971132712, 
      6.599663291074444, 6.666666666666667}, {10.614455552060438`, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       4 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 5.185449728701348, 
      6.666666666666667}, {9.797958971132712, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 5.185449728701348, 
      6.666666666666667}, {7.348469228349534, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      7.348469228349534, 5.185449728701348, 6.666666666666667}, {
      8.164965809277259, 3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      8.164965809277259, 3.7712361663282534`, 6.666666666666667}, {
      8.981462390204985, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      10.614455552060438`, 5.185449728701348, 6.666666666666667}, {
      8.981462390204985, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      9.797958971132712, 6.599663291074444, 6.666666666666667}, {
      10.614455552060438`, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       4 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 5.185449728701348, 
      6.666666666666667}, {9.797958971132712, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      8.01387685344754, 6.666666666666667}, {-4.08248290463863, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-5) Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-4) 
        Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-4.08248290463863, 8.01387685344754, 
      6.666666666666667}, {-3.265986323710904, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-3.265986323710904, 6.599663291074444, 
      6.666666666666667}, {-2.449489742783178, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.8164965809277258, 8.01387685344754, 
      6.666666666666667}, {-0.816496580927726, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 8.01387685344754, 
       6.666666666666667}, {0, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
       0, 6.599663291074444, 6.666666666666667}, {0.8164965809277258, 
       8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 8.01387685344754, 
      6.666666666666667}, {-2.449489742783178, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-1.632993161855452, 9.428090415820634, 
      6.666666666666667}, {-0.816496580927726, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      8.01387685344754, 6.666666666666667}, {-1.632993161855452, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      8.01387685344754, 6.666666666666667}, {-4.08248290463863, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-5) Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-4) 
        Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-4.08248290463863, 8.01387685344754, 
      6.666666666666667}, {-3.265986323710904, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-3.265986323710904, 6.599663291074444, 
      6.666666666666667}, {-2.449489742783178, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-0.8164965809277263, 8.01387685344754, 
      6.666666666666667}, {-2.449489742783178, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[
        20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-1.632993161855452, 9.428090415820634, 
      6.666666666666667}, {-0.8164965809277263, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      8.01387685344754, 6.666666666666667}, {-1.632993161855452, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      8.01387685344754, 6.666666666666667}, {-0.816496580927726, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 8.01387685344754, 
       6.666666666666667}, {0, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 6.599663291074444, 6.666666666666667}, {
       0.816496580927726, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 8.01387685344754, 
      6.666666666666667}, {2.449489742783178, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 8.01387685344754, 
      6.666666666666667}, {3.265986323710904, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{3.265986323710904, 
      6.599663291074444, 6.666666666666667}, {4.0824829046386295`, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 8.01387685344754, 
      6.666666666666667}, {0.816496580927726, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 9.428090415820634, 
      6.666666666666667}, {2.449489742783178, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 8.01387685344754, 
      6.666666666666667}, {1.632993161855452, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      8.01387685344754, 6.666666666666667}, {-0.816496580927726, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 8.01387685344754, 
       6.666666666666667}, {0, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 6.599663291074444, 6.666666666666667}, {
       0.816496580927726, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 8.01387685344754, 
      6.666666666666667}, {0.816496580927726, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 9.428090415820634, 
      6.666666666666667}, {2.449489742783178, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 8.01387685344754, 
      6.666666666666667}, {1.632993161855452, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 8.01387685344754, 6.666666666666667}, {
      2.449489742783178, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 8.01387685344754, 
      6.666666666666667}, {3.265986323710904, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{3.265986323710904, 6.599663291074444, 
      6.666666666666667}, {4.08248290463863, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{7.348469228349534, 
      8.01387685344754, 6.666666666666667}, {5.715476066494082, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{5.715476066494082, 
      8.01387685344754, 6.666666666666667}, {6.531972647421808, 
      6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 6.599663291074444, 
      6.666666666666667}, {7.348469228349534, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 8.01387685344754, 6.666666666666667}, {
      4.0824829046386295`, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      9.428090415820634, 6.666666666666667}, {5.715476066494082, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 8.01387685344754, 
      6.666666666666667}, {4.898979485566356, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 8.01387685344754, 6.666666666666667}, {
      2.449489742783178, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 8.01387685344754, 
      6.666666666666667}, {3.265986323710904, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{3.265986323710904, 6.599663291074444, 
      6.666666666666667}, {4.08248290463863, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{5.715476066494082, 8.01387685344754, 
      6.666666666666667}, {4.08248290463863, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      9.428090415820634, 6.666666666666667}, {5.715476066494082, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 8.01387685344754, 6.666666666666667}, {
      4.898979485566356, 9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      7.348469228349534, 8.01387685344754, 6.666666666666667}, {
      5.715476066494081, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-5) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494081, 8.01387685344754, 6.666666666666667}, {
      6.531972647421807, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421807, 6.599663291074444, 
      6.666666666666667}, {7.348469228349534, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      10.614455552060438`, 8.01387685344754, 6.666666666666667}, {
      8.981462390204985, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       4 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 8.01387685344754, 6.666666666666667}, {
      9.797958971132712, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 6^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      9.797958971132712, 6.599663291074444, 6.666666666666667}, {
      10.614455552060438`, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 8.01387685344754, 6.666666666666667}, {
      7.348469228349534, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      8.164965809277259, 9.428090415820634, 6.666666666666667}, {
      8.981462390204985, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      7.348469228349534, 8.01387685344754, 6.666666666666667}, {
      8.164965809277259, 9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      7.348469228349534, 8.01387685344754, 6.666666666666667}, {
      5.715476066494081, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-5) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494081, 8.01387685344754, 6.666666666666667}, {
      6.531972647421807, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421807, 6.599663291074444, 
      6.666666666666667}, {7.348469228349534, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 8.01387685344754, 6.666666666666667}, {
      7.348469228349534, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      8.164965809277259, 9.428090415820634, 6.666666666666667}, {
      8.981462390204985, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      7.348469228349534, 8.01387685344754, 6.666666666666667}, {
      8.164965809277259, 9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-4.0824829046386295`, 10.84230397819373, 
      6.666666666666667}, {-5.715476066494082, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {(-2) 
        6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-5.715476066494082, 10.84230397819373, 
      6.666666666666667}, {-4.898979485566356, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-4.898979485566356, 
      9.428090415820634, 6.666666666666667}, {-4.0824829046386295`, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-0.8164965809277258, 10.84230397819373, 
      6.666666666666667}, {-2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {-1.6329931618554516`, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-1.6329931618554516`, 
      9.428090415820634, 6.666666666666667}, {-0.8164965809277258, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {-4.0824829046386295`, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-3.2659863237109037`, 12.256517540566824`, 
      6.666666666666667}, {-2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-4.0824829046386295`, 
      10.84230397819373, 6.666666666666667}, {-3.2659863237109037`, 
      12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-4.0824829046386295`, 10.84230397819373, 
      6.666666666666667}, {-5.715476066494082, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {(-2) 
        6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-5.715476066494082, 10.84230397819373, 
      6.666666666666667}, {-4.898979485566356, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-4.898979485566356, 
      9.428090415820634, 6.666666666666667}, {-4.0824829046386295`, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {-4.0824829046386295`, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-3.2659863237109037`, 12.256517540566824`, 
      6.666666666666667}, {-2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-4.0824829046386295`, 
      10.84230397819373, 6.666666666666667}, {-3.2659863237109037`, 
      12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-0.8164965809277254, 10.84230397819373, 
      6.666666666666667}, {-2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {-1.6329931618554516`, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-1.6329931618554516`, 
      9.428090415820634, 6.666666666666667}, {-0.8164965809277254, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 10.84230397819373, 
      6.666666666666667}, {0.816496580927726, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 10.84230397819373, 
      6.666666666666667}, {1.632993161855452, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 9.428090415820634, 
      6.666666666666667}, {2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      10.84230397819373, 6.666666666666667}, {-0.816496580927726, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 12.256517540566824`, 6.666666666666667}, {
       0.816496580927726, 10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 10.84230397819373, 
       6.666666666666667}, {0, 12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-0.8164965809277254, 10.84230397819373, 
      6.666666666666667}, {-2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {-1.6329931618554516`, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-1.6329931618554516`, 
      9.428090415820634, 6.666666666666667}, {-0.8164965809277254, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.8164965809277263, 
      10.84230397819373, 6.666666666666667}, {-0.8164965809277254, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{
       0, 12.256517540566824`, 6.666666666666667}, {0.8164965809277263, 
       10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.8164965809277254, 10.84230397819373, 
       6.666666666666667}, {0, 12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {0.8164965809277263, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.8164965809277263, 
      10.84230397819373, 6.666666666666667}, {1.6329931618554525`, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.6329931618554525`, 9.428090415820634, 
      6.666666666666667}, {2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{10 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       11 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{5.715476066494083, 
      10.84230397819373, 6.666666666666667}, {4.082482904638631, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{11 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.082482904638631, 10.84230397819373, 
      6.666666666666667}, {4.898979485566356, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       10 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      9.428090415820634, 6.666666666666667}, {5.715476066494083, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{11 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.082482904638631, 10.84230397819373, 
      6.666666666666667}, {2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{10 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       11 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{3.265986323710905, 
      12.256517540566824`, 6.666666666666667}, {4.082482904638631, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       10 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {3.265986323710905, 
      12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {0.8164965809277263, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.8164965809277263, 
      10.84230397819373, 6.666666666666667}, {1.6329931618554525`, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.6329931618554525`, 9.428090415820634, 
      6.666666666666667}, {2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 10.84230397819373, 6.666666666666667}, {
      2.449489742783178, 10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{10 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{3.265986323710905, 
      12.256517540566824`, 6.666666666666667}, {4.08248290463863, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       10 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {3.265986323710905, 
      12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 10.84230397819373, 6.666666666666667}, {
      4.0824829046386295`, 10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 10.84230397819373, 
      6.666666666666667}, {4.898979485566356, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      9.428090415820634, 6.666666666666667}, {5.715476066494082, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 3 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 10.84230397819373, 
      6.666666666666667}, {7.348469228349534, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{7.348469228349534, 
      10.84230397819373, 6.666666666666667}, {8.164965809277259, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 3 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{8.164965809277259, 
      9.428090415820634, 6.666666666666667}, {8.981462390204985, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{7.348469228349534, 
      10.84230397819373, 6.666666666666667}, {5.715476066494082, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 12.256517540566824`, 
      6.666666666666667}, {7.348469228349534, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{5.715476066494082, 
      10.84230397819373, 6.666666666666667}, {6.531972647421808, 
      12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 10.84230397819373, 6.666666666666667}, {
      4.0824829046386295`, 10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 10.84230397819373, 
      6.666666666666667}, {4.898979485566356, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      9.428090415820634, 6.666666666666667}, {5.715476066494082, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{7.348469228349534, 
      10.84230397819373, 6.666666666666667}, {5.715476066494082, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 12.256517540566824`, 
      6.666666666666667}, {7.348469228349534, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{5.715476066494082, 
      10.84230397819373, 6.666666666666667}, {6.531972647421808, 
      12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-7) Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-3) 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-5.715476066494082, 13.67073110293992, 
      6.666666666666667}, {-7.348469228349534, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-3) 6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {(-8) Rational[2, 3]^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-7.348469228349534, 13.67073110293992, 
      6.666666666666667}, {-6.531972647421808, 12.256517540566824`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-8) Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-7) 
        Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-6.531972647421808, 12.256517540566824`, 
      6.666666666666667}, {-5.715476066494082, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      13.67073110293992, 6.666666666666667}, {-4.0824829046386295`, 
      13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-4.0824829046386295`, 
      13.67073110293992, 6.666666666666667}, {-3.2659863237109037`, 
      12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-3.2659863237109037`, 12.256517540566824`, 
      6.666666666666667}, {-2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-4.0824829046386295`, 13.67073110293992, 
      6.666666666666667}, {-5.715476066494082, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) 6^Rational[1, 2], Rational[32, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-4.898979485566356, 
      15.084944665313014`, 6.666666666666667}, {-4.0824829046386295`, 
      13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {(-2) 
        6^Rational[1, 2], Rational[32, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-5.715476066494082, 13.67073110293992, 
      6.666666666666667}, {-4.898979485566356, 15.084944665313014`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-7) Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-3) 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-5.715476066494082, 13.67073110293992, 
      6.666666666666667}, {-7.348469228349534, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-3) 6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {(-8) Rational[2, 3]^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-7.348469228349534, 13.67073110293992, 
      6.666666666666667}, {-6.531972647421808, 12.256517540566824`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-8) Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-7) 
        Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-6.531972647421808, 12.256517540566824`, 
      6.666666666666667}, {-5.715476066494082, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-8) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {(-7) 
        Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-4.08248290463863, 13.67073110293992, 
      6.666666666666667}, {-5.715476066494082, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) 6^Rational[1, 2], Rational[32, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 
        6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-4.898979485566356, 15.084944665313014`, 
      6.666666666666667}, {-4.08248290463863, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-7) Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-2) 6^Rational[1, 2], 
        Rational[32, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-5.715476066494082, 13.67073110293992, 
      6.666666666666667}, {-4.898979485566356, 15.084944665313014`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      13.67073110293992, 6.666666666666667}, {-4.08248290463863, 
      13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-5) Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-4) 
        Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-4.08248290463863, 13.67073110293992, 
      6.666666666666667}, {-3.265986323710904, 12.256517540566824`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-3.265986323710904, 12.256517540566824`, 
      6.666666666666667}, {-2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {-
        Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.8164965809277258, 13.67073110293992, 
      6.666666666666667}, {-0.816496580927726, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 13.67073110293992, 
       6.666666666666667}, {0, 12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
       0, 12.256517540566824`, 6.666666666666667}, {0.8164965809277258, 
       13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 13.67073110293992, 
      6.666666666666667}, {-2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2], Rational[32, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-1.632993161855452, 15.084944665313014`, 
      6.666666666666667}, {-0.816496580927726, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], Rational[32, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      13.67073110293992, 6.666666666666667}, {-1.632993161855452, 
      15.084944665313014`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      13.67073110293992, 6.666666666666667}, {-4.08248290463863, 
      13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-5) Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-4) 
        Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-4.08248290463863, 13.67073110293992, 
      6.666666666666667}, {-3.265986323710904, 12.256517540566824`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-3.265986323710904, 12.256517540566824`, 
      6.666666666666667}, {-2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-0.8164965809277263, 13.67073110293992, 
      6.666666666666667}, {-2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2], Rational[32, 3] 
        2^Rational[1, 2], Rational[
        20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-1.632993161855452, 15.084944665313014`, 
      6.666666666666667}, {-0.8164965809277263, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], Rational[32, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      13.67073110293992, 6.666666666666667}, {-1.632993161855452, 
      15.084944665313014`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      13.67073110293992, 6.666666666666667}, {-0.816496580927726, 
      13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 13.67073110293992, 
       6.666666666666667}, {0, 12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 12.256517540566824`, 6.666666666666667}, {
       0.816496580927726, 13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 13.67073110293992, 
      6.666666666666667}, {2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 13.67073110293992, 
      6.666666666666667}, {3.265986323710904, 12.256517540566824`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{3.265986323710904, 
      12.256517540566824`, 6.666666666666667}, {4.0824829046386295`, 
      13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 13.67073110293992, 
      6.666666666666667}, {0.816496580927726, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[32, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 15.084944665313014`, 
      6.666666666666667}, {2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[32, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 13.67073110293992, 
      6.666666666666667}, {1.632993161855452, 15.084944665313014`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      13.67073110293992, 6.666666666666667}, {-0.816496580927726, 
      13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 13.67073110293992, 
       6.666666666666667}, {0, 12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 12.256517540566824`, 6.666666666666667}, {
       0.816496580927726, 13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 13.67073110293992, 
      6.666666666666667}, {0.816496580927726, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[32, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 15.084944665313014`, 
      6.666666666666667}, {2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[32, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 13.67073110293992, 
      6.666666666666667}, {1.632993161855452, 15.084944665313014`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 13.67073110293992, 
      6.666666666666667}, {2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      2.449489742783178, 13.67073110293992, 6.666666666666667}, {
      3.2659863237109032`, 12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-8) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      3.2659863237109032`, 12.256517540566824`, 6.666666666666667}, {
      4.0824829046386295`, 13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{7.348469228349534, 
      13.67073110293992, 6.666666666666667}, {5.715476066494082, 
      13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{5.715476066494082, 
      13.67073110293992, 6.666666666666667}, {6.531972647421808, 
      12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 12.256517540566824`, 
      6.666666666666667}, {7.348469228349534, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 13.67073110293992, 6.666666666666667}, {
      4.0824829046386295`, 13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[32, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[29, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      15.084944665313014`, 6.666666666666667}, {5.715476066494082, 
      13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[32, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 13.67073110293992, 
      6.666666666666667}, {4.898979485566356, 15.084944665313014`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 13.67073110293992, 
      6.666666666666667}, {2.449489742783178, 13.67073110293992, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      2.449489742783178, 13.67073110293992, 6.666666666666667}, {
      3.2659863237109032`, 12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-8) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      3.2659863237109032`, 12.256517540566824`, 6.666666666666667}, {
      4.0824829046386295`, 13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-8) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 13.67073110293992, 6.666666666666667}, {
      4.0824829046386295`, 13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[32, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 5 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      4.898979485566356, 15.084944665313014`, 6.666666666666667}, {
      5.715476066494082, 13.67073110293992, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[29, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[32, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 13.67073110293992, 
      6.666666666666667}, {4.898979485566356, 15.084944665313014`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{
      0.816496580927726, -0.4714045207910317, 
      6.666666666666667}, {-0.816496580927726, -0.4714045207910317, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[2, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 0.9428090415820634, 6.666666666666667}, {
       0.816496580927726, -0.4714045207910317, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, -0.4714045207910317, 
       6.666666666666667}, {0, 0.9428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, -0.4714045207910317, 
      6.666666666666667}, {2.449489742783178, -0.4714045207910317, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{3.265986323710904, 0.9428090415820634, 
      6.666666666666667}, {4.08248290463863, -0.4714045207910317, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, -0.4714045207910317, 
      6.666666666666667}, {3.265986323710904, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       7 Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{7.348469228349534, -0.4714045207910317, 
      6.666666666666667}, {5.715476066494082, -0.4714045207910317, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[-1, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421808, 0.9428090415820634, 
      6.666666666666667}, {7.348469228349534, -0.4714045207910317, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{7 Rational[2, 3]^Rational[1, 2], Rational[-1, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{5.715476066494082, -0.4714045207910317, 
      6.666666666666667}, {6.531972647421808, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[-1, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[-1, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      10.614455552060438`, -0.4714045207910317, 6.666666666666667}, {
      8.981462390204985, -0.4714045207910317, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], Rational[-1, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{9.797958971132712, 
      0.9428090415820634, 6.666666666666667}, {
      10.614455552060438`, -0.4714045207910317, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[-1, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       4 6^Rational[1, 2], Rational[2, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, -0.4714045207910317, 
      6.666666666666667}, {9.797958971132712, 0.9428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-0.816496580927726, 
      2.3570226039551585`, 6.666666666666667}, {-2.449489742783178, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}, {-0.816496580927726, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      2.3570226039551585`, 6.666666666666667}, {-1.632993161855452, 
      3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}, {0.816496580927726, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}, {2.449489742783178, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0.816496580927726, 2.3570226039551585`, 
      6.666666666666667}, {1.632993161855452, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 2.3570226039551585`, 6.666666666666667}, {
      4.0824829046386295`, 2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[5, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      3.7712361663282534`, 6.666666666666667}, {5.715476066494082, 
      2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 2.3570226039551585`, 
      6.666666666666667}, {4.898979485566356, 3.7712361663282534`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{8.981462390204985, 2.3570226039551585`, 
      6.666666666666667}, {7.348469228349534, 2.3570226039551585`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      8.164965809277259, 3.7712361663282534`, 6.666666666666667}, {
      8.981462390204985, 2.3570226039551585`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-2) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[8, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      7.348469228349534, 2.3570226039551585`, 6.666666666666667}, {
      8.164965809277259, 3.7712361663282534`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      5.185449728701348, 6.666666666666667}, {-4.08248290463863, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-3.265986323710904, 6.599663291074444, 
      6.666666666666667}, {-2.449489742783178, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-5) Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-4) 
        Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-4.08248290463863, 5.185449728701348, 
      6.666666666666667}, {-3.265986323710904, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      5.185449728701348, 6.666666666666667}, {-0.816496580927726, 
      5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 6.599663291074444, 6.666666666666667}, {
       0.816496580927726, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[14, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 5.185449728701348, 
       6.666666666666667}, {0, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.08248290463863, 5.185449728701348, 6.666666666666667}, {
      2.449489742783178, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{3.265986323710904, 6.599663291074444, 
      6.666666666666667}, {4.08248290463863, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{2.449489742783178, 5.185449728701348, 
      6.666666666666667}, {3.265986323710904, 6.599663291074444, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      7.348469228349534, 5.185449728701348, 6.666666666666667}, {
      5.715476066494081, 5.185449728701348, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       3 6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{6.531972647421807, 6.599663291074444, 
      6.666666666666667}, {7.348469228349534, 5.185449728701348, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-5) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[11, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494081, 5.185449728701348, 6.666666666666667}, {
      6.531972647421807, 6.599663291074444, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-4.0824829046386295`, 8.01387685344754, 
      6.666666666666667}, {-5.715476066494082, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-2) 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-4.898979485566356, 
      9.428090415820634, 6.666666666666667}, {-4.0824829046386295`, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {(-2) 
        6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-5.715476066494082, 8.01387685344754, 
      6.666666666666667}, {-4.898979485566356, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-0.8164965809277254, 8.01387685344754, 
      6.666666666666667}, {-2.449489742783178, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-1.6329931618554516`, 
      9.428090415820634, 6.666666666666667}, {-0.8164965809277254, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      8.01387685344754, 6.666666666666667}, {-1.6329931618554516`, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{2.449489742783178, 
      8.01387685344754, 6.666666666666667}, {0.8164965809277263, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[20, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{1.6329931618554525`, 9.428090415820634, 
      6.666666666666667}, {2.449489742783178, 8.01387685344754, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], Rational[20, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.8164965809277263, 
      8.01387685344754, 6.666666666666667}, {1.6329931618554525`, 
      9.428090415820634, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      5.715476066494082, 8.01387685344754, 6.666666666666667}, {
      4.0824829046386295`, 8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {
       Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], Rational[17, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{4.898979485566356, 
      9.428090415820634, 6.666666666666667}, {5.715476066494082, 
      8.01387685344754, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
        Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       2 6^Rational[1, 2], Rational[20, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 8.01387685344754, 
      6.666666666666667}, {4.898979485566356, 9.428090415820634, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-7) Rational[2, 3]^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-3) 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-5.715476066494082, 10.84230397819373, 
      6.666666666666667}, {-7.348469228349534, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-8) Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-7) 
        Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-6.531972647421808, 12.256517540566824`, 
      6.666666666666667}, {-5.715476066494082, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-3) 6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}, {(-8) Rational[2, 3]^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-7.348469228349534, 10.84230397819373, 
      6.666666666666667}, {-6.531972647421808, 12.256517540566824`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-5) Rational[2, 3]^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{-2.449489742783178, 
      10.84230397819373, 6.666666666666667}, {-4.08248290463863, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-4) Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {-6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-3.265986323710904, 12.256517540566824`, 
      6.666666666666667}, {-2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-5) Rational[2, 3]^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {(-4) 
        Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{-4.08248290463863, 10.84230397819373, 
      6.666666666666667}, {-3.265986323710904, 12.256517540566824`, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2],
         Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}}, {{0.816496580927726, 
      10.84230397819373, 6.666666666666667}, {-0.816496580927726, 
      10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{0, Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
        Rational[20, 3]}}, {{0, 12.256517540566824`, 6.666666666666667}, {
       0.816496580927726, 10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{-Rational[2, 3]^Rational[1, 2], Rational[23, 3] 
        2^Rational[1, 2], Rational[20, 3]}, {
       0, Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{-0.816496580927726, 10.84230397819373, 
       6.666666666666667}, {0, 12.256517540566824`, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
       6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}}, {{4.0824829046386295`, 10.84230397819373, 
      6.666666666666667}, {2.449489742783178, 10.84230397819373, 
      6.666666666666667}}]], 
    Line3DBox[
     NCache[{{(-8) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-7) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      3.2659863237109032`, 12.256517540566824`, 6.666666666666667}, {
      4.0824829046386295`, 10.84230397819373, 6.666666666666667}}]], 
    Line3DBox[
     NCache[{{6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
        20, 3]}, {(-8) Rational[2, 3]^Rational[1, 2] + 4 6^Rational[1, 2], 
        Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
      2.449489742783178, 10.84230397819373, 6.666666666666667}, {
      3.2659863237109032`, 12.256517540566824`, 6.666666666666667}}]], {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{
         6^Rational[1, 2], Rational[5, 3] 2^Rational[1, 2], Rational[
          20, 3]}, {-Rational[2, 3]^Rational[1, 2] + 2 6^Rational[1, 2], 
          Rational[5, 3] 2^Rational[1, 2], Rational[20, 3]}, {
         2 6^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], Rational[
          20, 3]}, {
         5 Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
          Rational[20, 3]}, {
         6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
          20, 3]}, {
         2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
          Rational[20, 3]}}, {{2.449489742783178, 2.3570226039551585`, 
        6.666666666666667}, {4.0824829046386295`, 2.3570226039551585`, 
        6.666666666666667}, {4.898979485566356, 3.7712361663282534`, 
        6.666666666666667}, {4.08248290463863, 5.185449728701348, 
        6.666666666666667}, {2.449489742783178, 5.185449728701348, 
        6.666666666666667}, {1.632993161855452, 3.7712361663282534`, 
        6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{4 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 
         2^Rational[1, 2], Rational[20, 3]}, {3.265986323710904, 
        3.7712361663282534`, 6.666666666666667}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[NCache[{{
         4 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
          Rational[17, 3]}, {
         4 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
          Rational[23, 3]}}, {{3.265986323710904, 3.7712361663282534`, 
        5.666666666666667}, {3.265986323710904, 3.7712361663282534`, 
        7.666666666666667}}], 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{
         2 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
          Rational[16, 3]}, {
         Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
          Rational[20, 3]}, {
         6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
          20, 3]}}, {{1.632993161855452, 4.714045207910317, 
        5.333333333333333}, {0.816496580927726, 5.185449728701348, 
        6.666666666666667}, {2.449489742783178, 5.185449728701348, 
        6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{
        2 Rational[2, 3]^Rational[1, 2], Rational[32, 9] 2^Rational[1, 2], 
         Rational[56, 9]}, {1.632993161855452, 5.028314888437671, 
        6.222222222222222}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[{{1.632993161855452, 4.745472175963052, 6.322222222222222}, {
       1.632993161855452, 6.536809354968972, 5.688888888888889}}, 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{
         2 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
          Rational[16, 3]}, {
         6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
          20, 3]}, {
         2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
          Rational[20, 3]}}, {{1.632993161855452, 4.714045207910317, 
        5.333333333333333}, {2.449489742783178, 5.185449728701348, 
        6.666666666666667}, {1.632993161855452, 3.7712361663282534`, 
        6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{Rational[1, 3] (4 Rational[2, 3]^Rational[1, 2] + 
          6^Rational[1, 2]), Rational[29, 9] 2^Rational[1, 2], Rational[
         56, 9]}, {1.9051586888313605`, 4.5569103676466405`, 
        6.222222222222222}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[{{1.6602097145530428`, 4.69833172388395, 6.322222222222222}, {
       3.2115532183157223`, 3.80266313438099, 5.688888888888889}}, 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{0, Rational[16, 3] 2^Rational[1, 2], Rational[16, 3]}, {
         5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
         7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
         0, 7.542472332656507, 5.333333333333333}, {-0.8164965809277254, 
         8.01387685344754, 6.666666666666667}, {0.8164965809277263, 
         8.01387685344754, 6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{0, Rational[50, 9] 2^Rational[1, 2], Rational[56, 9]}, {
        0, 7.856742013183862, 6.222222222222222}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[{{0., 7.573899300709242, 6.322222222222222}, {0., 
       9.365236479715163, 5.688888888888889}}, 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{0, Rational[16, 3] 2^Rational[1, 2], Rational[16, 3]}, {
         7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
         0, Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
         0, 7.542472332656507, 5.333333333333333}, {0.8164965809277263, 
         8.01387685344754, 6.666666666666667}, {
         0, 6.599663291074444, 6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{Rational[1, 3] (7 Rational[2, 3]^Rational[1, 2] - 2 
          6^Rational[1, 2]), Rational[47, 9] 2^Rational[1, 2], Rational[
         56, 9]}, {0.27216552697590873`, 7.38533749239283, 
        6.222222222222222}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[{{0.027216552697590934`, 7.5267588486301396`, 
       6.322222222222222}, {1.5785600564602704`, 6.63109025912718, 
       5.688888888888889}}, 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{
         4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[22, 3] 2^Rational[1, 2], Rational[
          16, 3]}, {-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
          Rational[20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[23, 3] 
          2^Rational[1, 2], Rational[20, 3]}}, {{-1.6329931618554516`, 
        10.370899457402697`, 5.333333333333333}, {-2.449489742783178, 
        10.84230397819373, 6.666666666666667}, {-0.816496580927726, 
        10.84230397819373, 6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{(-2) Rational[2, 3]^Rational[1, 2], Rational[68, 9] 
         2^Rational[1, 2], Rational[56, 9]}, {-1.632993161855452, 
        10.685169137930052`, 6.222222222222222}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[{{-1.632993161855452, 10.402326425455433`, 
       6.322222222222222}, {-1.632993161855452, 12.193663604461353`, 
       5.688888888888889}}, 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{
         4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[22, 3] 2^Rational[1, 2], Rational[16, 3]}, {-
          Rational[2, 3]^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
          Rational[20, 3]}, {
         4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[20, 3] 2^Rational[1, 2], Rational[
          20, 3]}}, {{-1.6329931618554516`, 10.370899457402697`, 
        5.333333333333333}, {-0.816496580927726, 10.84230397819373, 
        6.666666666666667}, {-1.6329931618554516`, 9.428090415820634, 
        6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{Rational[1, 3] (7 Rational[2, 3]^Rational[1, 2] - 4 
          6^Rational[1, 2]), Rational[65, 9] 2^Rational[1, 2], Rational[
         56, 9]}, {-1.3608276348795432`, 10.21376461713902, 
        6.222222222222222}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[{{-1.605776609157861, 10.35518597337633, 
       6.322222222222222}, {-0.054433105395181425`, 9.459517383873369, 
       5.688888888888889}}, 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], Rational[
          20, 3]}, {-Rational[2, 3]^Rational[1, 2], Rational[23, 3] 
          2^Rational[1, 2], Rational[20, 3]}, {
         0, Rational[26, 3] 2^Rational[1, 2], Rational[20, 3]}, {-
          Rational[2, 3]^Rational[1, 2], Rational[29, 3] 2^Rational[1, 2], 
          Rational[20, 3]}, {-6^Rational[1, 2], Rational[29, 3] 
          2^Rational[1, 2], Rational[20, 3]}, {(-4) 
          Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
          Rational[20, 3]}}, {{-2.449489742783178, 10.84230397819373, 
         6.666666666666667}, {-0.816496580927726, 10.84230397819373, 
         6.666666666666667}, {
         0, 12.256517540566824`, 6.666666666666667}, {-0.816496580927726, 
         13.67073110293992, 6.666666666666667}, {-2.449489742783178, 
         13.67073110293992, 6.666666666666667}, {-3.265986323710904, 
         12.256517540566824`, 6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{(-2) Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
         2^Rational[1, 2], Rational[20, 3]}, {-1.632993161855452, 
        12.256517540566824`, 6.666666666666667}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[NCache[{{(-2) Rational[2, 3]^Rational[1, 2], Rational[26, 3] 
          2^Rational[1, 2], Rational[17, 3]}, {(-2) 
          Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
          Rational[23, 3]}}, {{-1.632993161855452, 12.256517540566824`, 
        5.666666666666667}, {-1.632993161855452, 12.256517540566824`, 
        7.666666666666667}}], 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{2 Rational[2, 3]^Rational[1, 2], 2 2^Rational[1, 2], 8}, {
         6^Rational[1, 2], Rational[7, 3] 2^Rational[1, 2], Rational[
          28, 3]}, {
         4 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
          Rational[28, 3]}, {
         4 Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 8}, {
         6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
          20, 3]}, {
         2 Rational[2, 3]^Rational[1, 2], Rational[8, 3] 2^Rational[1, 2], 
          Rational[20, 3]}}, {{1.632993161855452, 2.8284271247461903`, 8}, {
         2.449489742783178, 3.299831645537222, 9.333333333333334}, {
         3.265986323710904, 4.714045207910317, 9.333333333333334}, {
         3.265986323710904, 5.656854249492381, 8}, {2.449489742783178, 
         5.185449728701348, 6.666666666666667}, {1.632993161855452, 
         3.7712361663282534`, 6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{6^Rational[1, 2], 3 2^Rational[1, 2], 8}, {
        2.449489742783178, 4.242640687119286, 8}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[NCache[{{
         Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], Rational[8, 3] 
          2^Rational[1, 2], Rational[23, 3]}, {-Rational[2, 3]^Rational[1, 2] + 
          6^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], Rational[
          25, 3]}}, {{3.265986323710904, 3.7712361663282534`, 
        7.666666666666667}, {1.6329931618554518`, 4.714045207910317, 
        8.333333333333334}}], 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{
         Rational[2, 3]^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], 
          Rational[28, 3]}, {
         6^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], Rational[
          28, 3]}, {4 Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 8}, {
         6^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], Rational[
          20, 3]}, {
         Rational[2, 3]^Rational[1, 2], Rational[11, 3] 2^Rational[1, 2], 
          Rational[20, 3]}, {0, 4 2^Rational[1, 2], 8}}, {{0.816496580927726, 
         6.128258770283412, 9.333333333333334}, {2.449489742783178, 
         6.128258770283412, 9.333333333333334}, {
         3.265986323710904, 5.656854249492381, 8}, {2.449489742783178, 
         5.185449728701348, 6.666666666666667}, {0.816496580927726, 
         5.185449728701348, 6.666666666666667}, {0, 5.656854249492381, 8}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{2 Rational[2, 3]^Rational[1, 2], 4 2^Rational[1, 2], 8}, {
        1.632993161855452, 5.656854249492381, 8}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[NCache[{{
         2 Rational[2, 3]^Rational[1, 2], Rational[10, 3] 2^Rational[1, 2], 
          Rational[25, 3]}, {
         2 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
          Rational[23, 3]}}, {{1.632993161855452, 4.714045207910317, 
        8.333333333333334}, {1.632993161855452, 6.599663291074444, 
        7.666666666666667}}], 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{0, 4 2^Rational[1, 2], 8}, {
         Rational[2, 3]^Rational[1, 2], Rational[13, 3] 2^Rational[1, 2], 
          Rational[28, 3]}, {
         2 Rational[2, 3]^Rational[1, 2], Rational[16, 3] 2^Rational[1, 2], 
          Rational[28, 3]}, {
         8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 6 
          2^Rational[1, 2], 8}, {
         7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
         0, Rational[14, 3] 2^Rational[1, 2], Rational[20, 3]}}, {{
         0, 5.656854249492381, 8}, {0.816496580927726, 6.128258770283412, 
         9.333333333333334}, {1.632993161855452, 7.542472332656507, 
         9.333333333333334}, {1.6329931618554525`, 8.485281374238571, 8}, {
         0.8164965809277263, 8.01387685344754, 6.666666666666667}, {
         0, 6.599663291074444, 6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{Rational[2, 3]^Rational[1, 2], 5 2^Rational[1, 2], 8}, {
        0.816496580927726, 7.0710678118654755`, 8}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[NCache[{{
         2 Rational[2, 3]^Rational[1, 2], Rational[14, 3] 2^Rational[1, 2], 
          Rational[23, 3]}, {
         0, Rational[16, 3] 2^Rational[1, 2], Rational[25, 3]}}, {{
         1.632993161855452, 6.599663291074444, 7.666666666666667}, {
         0, 7.542472332656507, 8.333333333333334}}], 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{
         5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[19, 3] 2^Rational[1, 2], Rational[28, 3]}, {
         4 Rational[2, 3]^Rational[1, 2] - 6^Rational[1, 2], Rational[19, 3] 
          2^Rational[1, 2], Rational[28, 3]}, {
         8 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 6 
          2^Rational[1, 2], 8}, {
         7 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
         5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[17, 3] 2^Rational[1, 2], Rational[20, 3]}, {
         4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 6 
          2^Rational[1, 2], 8}}, {{-0.8164965809277254, 8.956685895029603, 
         9.333333333333334}, {0.8164965809277263, 8.956685895029603, 
         9.333333333333334}, {1.6329931618554525`, 8.485281374238571, 8}, {
         0.8164965809277263, 8.01387685344754, 
         6.666666666666667}, {-0.8164965809277254, 8.01387685344754, 
         6.666666666666667}, {-1.6329931618554516`, 8.485281374238571, 8}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{0, 6 2^Rational[1, 2], 8}, {0, 8.485281374238571, 8}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[NCache[{{
         0, Rational[16, 3] 2^Rational[1, 2], Rational[25, 3]}, {
         0, Rational[20, 3] 2^Rational[1, 2], Rational[23, 3]}}, {{
         0, 7.542472332656507, 8.333333333333334}, {
         0, 9.428090415820634, 7.666666666666667}}], 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{
         4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 6 
          2^Rational[1, 2], 8}, {
         5 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[19, 3] 2^Rational[1, 2], Rational[28, 3]}, {
         0, Rational[22, 3] 2^Rational[1, 2], Rational[28, 3]}, {
         0, 8 2^Rational[1, 2], 8}, {-Rational[2, 3]^Rational[1, 2], 
          Rational[23, 3] 2^Rational[1, 2], Rational[20, 3]}, {
         4 Rational[2, 3]^Rational[1, 2] - 2 6^Rational[1, 2], 
          Rational[20, 3] 2^Rational[1, 2], Rational[
          20, 3]}}, {{-1.6329931618554516`, 8.485281374238571, 
          8}, {-0.8164965809277254, 8.956685895029603, 9.333333333333334}, {
         0, 10.370899457402697`, 9.333333333333334}, {
         0, 11.313708498984761`, 8}, {-0.816496580927726, 10.84230397819373, 
         6.666666666666667}, {-1.6329931618554516`, 9.428090415820634, 
         6.666666666666667}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{-Rational[2, 3]^Rational[1, 2], 7 2^Rational[1, 2], 
         8}, {-0.816496580927726, 9.899494936611665, 8}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[NCache[{{
         0, Rational[20, 3] 2^Rational[1, 2], Rational[23, 3]}, {(-2) 
          Rational[2, 3]^Rational[1, 2], Rational[22, 3] 2^Rational[1, 2], 
          Rational[25, 3]}}, {{
         0, 9.428090415820634, 7.666666666666667}, {-1.632993161855452, 
         10.370899457402697`, 8.333333333333334}}], 0.06]}}, {
     {RGBColor[1, 0.5, 0.5], Opacity[0.5], 
      Polygon3DBox[
       NCache[{{-6^Rational[1, 2], Rational[25, 3] 2^Rational[1, 2], Rational[
          28, 3]}, {(-4) Rational[2, 3]^Rational[1, 2] + 6^Rational[1, 2], 
          Rational[25, 3] 2^Rational[1, 2], Rational[28, 3]}, {
         0, 8 2^Rational[1, 2], 8}, {-Rational[2, 3]^Rational[1, 2], 
          Rational[23, 3] 2^Rational[1, 2], Rational[
          20, 3]}, {-6^Rational[1, 2], Rational[23, 3] 2^Rational[1, 2], 
          Rational[20, 3]}, {(-4) Rational[2, 3]^Rational[1, 2], 8 
          2^Rational[1, 2], 8}}, {{-2.449489742783178, 11.785113019775794`, 
         9.333333333333334}, {-0.8164965809277263, 11.785113019775794`, 
         9.333333333333334}, {0, 11.313708498984761`, 8}, {-0.816496580927726,
          10.84230397819373, 6.666666666666667}, {-2.449489742783178, 
         10.84230397819373, 
         6.666666666666667}, {-3.265986323710904, 11.313708498984761`, 8}}]]}, 
     {GrayLevel[0], Opacity[1.], Text3DBox[
       FormBox[
        StyleBox["\<\"\"\>",
         StripOnInput->False,
         FontSize->16], StandardForm], 
       NCache[{(-2) Rational[2, 3]^Rational[1, 2], 8 2^Rational[1, 2], 
         8}, {-1.632993161855452, 11.313708498984761`, 8}]]}, 
     {RGBColor[0.5, 0, 0.5], Opacity[1], 
      TubeBox[NCache[{{(-2) Rational[2, 3]^Rational[1, 2], Rational[22, 3] 
          2^Rational[1, 2], Rational[25, 3]}, {(-2) 
          Rational[2, 3]^Rational[1, 2], Rational[26, 3] 2^Rational[1, 2], 
          Rational[23, 3]}}, {{-1.632993161855452, 10.370899457402697`, 
        8.333333333333334}, {-1.632993161855452, 12.256517540566824`, 
        7.666666666666667}}], 0.06]}}}, 
   {GrayLevel[0], Opacity[0], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {0.916496580927726, -0.3714045207910317, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {0.1, 1.0428090415820634`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], 
      StandardForm], {-0.7164965809277261, -0.3714045207910317, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {4.18248290463863, -0.3714045207910317, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {3.3659863237109042`, 
     1.0428090415820634`, 6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {2.549489742783178, -0.3714045207910317, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {7.448469228349533, -0.3714045207910317, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {6.631972647421808, 1.0428090415820634`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {5.815476066494082, -0.3714045207910317, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {
     10.714455552060437`, -0.3714045207910317, 6.766666666666667}], 
    Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {9.897958971132711, 1.0428090415820634`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "0", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {9.081462390204985, -0.3714045207910317, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-0.7164965809277261, 
     2.4570226039551586`, 6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-1.532993161855452, 3.8712361663282535`,
      6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-2.349489742783178, 2.4570226039551586`,
      6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {2.549489742783178, 2.4570226039551586`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {1.7329931618554522`, 
     3.8712361663282535`, 6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {0.916496580927726, 2.4570226039551586`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {5.815476066494082, 2.4570226039551586`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {4.998979485566355, 3.8712361663282535`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {4.18248290463863, 2.4570226039551586`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {9.081462390204985, 2.4570226039551586`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {8.26496580927726, 3.8712361663282535`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "1", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {7.448469228349533, 2.4570226039551586`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-2.349489742783178, 5.285449728701348, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-3.165986323710904, 6.699663291074444, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-3.9824829046386303`, 5.285449728701348,
      6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {0.916496580927726, 5.285449728701348, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {0.1, 6.699663291074444, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-0.7164965809277261, 5.285449728701348, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {4.18248290463863, 5.285449728701348, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {3.3659863237109042`, 6.699663291074444, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {2.549489742783178, 5.285449728701348, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {7.448469228349533, 5.285449728701348, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {6.631972647421808, 6.699663291074444, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {5.815476066494082, 5.285449728701348, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-3.98248290463863, 8.11387685344754, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-4.798979485566356, 9.528090415820634, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-5.6154760664940815`, 8.11387685344754, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-0.7164965809277257, 8.11387685344754, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-1.5329931618554515`, 9.528090415820634,
      6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-2.349489742783178, 8.11387685344754, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {2.549489742783178, 8.11387685344754, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {1.7329931618554522`, 9.528090415820634, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {0.9164965809277259, 8.11387685344754, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {5.815476066494082, 8.11387685344754, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {4.998979485566355, 9.528090415820634, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "3", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {4.18248290463863, 8.11387685344754, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "0", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-5.615476066494082, 10.94230397819373, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "0", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-6.431972647421809, 12.356517540566823`,
      6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "0", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-7.248469228349534, 10.94230397819373, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-2.349489742783178, 10.94230397819373, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-3.165986323710904, 12.356517540566823`,
      6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "1", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-3.9824829046386303`, 10.94230397819373,
      6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {0.916496580927726, 10.94230397819373, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {0.1, 12.356517540566823`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {-0.7164965809277261, 10.94230397819373, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {4.182482904638629, 10.94230397819373, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {3.365986323710903, 12.356517540566823`, 
     6.766666666666667}], Text3DBox[
     FormBox[
      StyleBox[
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "4", ",", "1"}], "}"}],
       StripOnInput->False,
       FontSize->8.], StandardForm], {2.549489742783178, 10.94230397819373, 
     6.766666666666667}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], PointSize[
    0.000024104969376099995`], Opacity[1], Point3DBox[{0, 0, 0}], 
    {PointSize[0.00002588446424105], Point3DBox[{0, 0, 0}]}, 
    {PointSize[0.000024603576496104504`], 
     Point3DBox[{0.816497, -0.471405, -1.33333}]}, 
    {PointSize[0.0000303540515137345], 
     Point3DBox[{0.816497, -0.471405, -1.33333}]}, 
    {PointSize[0.0000278450421002], Point3DBox[{0, 0.942809, -1.33333}]}, 
    {PointSize[0.00008486216090104999], 
     Point3DBox[{0, 0.942809, -1.33333}]}, 
    {PointSize[0.000019250671193], 
     Point3DBox[{-0.816497, -0.471405, -1.33333}]}, 
    {PointSize[4.3186515473904995`*^-6], 
     Point3DBox[{-0.816497, -0.471405, -1.33333}]}, 
    {PointSize[0.00006583873133711251], 
     Point3DBox[{1.63299, 0.942809, 2.66667}]}, 
    {PointSize[0.00009965112417489998], 
     Point3DBox[{1.63299, 0.942809, 2.66667}]}, 
    {PointSize[0.00016980166267127196`], 
     Point3DBox[{2.44949, 0.471405, 1.33333}]}, 
    {PointSize[0.0003532475102173245], 
     Point3DBox[{2.44949, 0.471405, 1.33333}]}, 
    {PointSize[0.00008616765505524799], 
     Point3DBox[{1.63299, 1.88562, 1.33333}]}, 
    {PointSize[0.0001121906240542405], 
     Point3DBox[{1.63299, 1.88562, 1.33333}]}, 
    {PointSize[0.0000733563698729], 
     Point3DBox[{0.816497, 0.471405, 1.33333}]}, 
    {PointSize[0.00015372812293605], 
     Point3DBox[{0.816497, 0.471405, 1.33333}]}, 
    {PointSize[0.0010687340588842], Point3DBox[{0, 1.88562, 5.33333}]}, 
    {PointSize[0.0011520134135662502`], Point3DBox[{0, 1.88562, 5.33333}]}, 
    {PointSize[0.0037010850979249995`], Point3DBox[{0.816497, 1.41421, 4}]}, 
    {PointSize[0.00026004360154000005`], 
     Point3DBox[{0.816497, 1.41421, 4}]}, 
    {PointSize[0.0032284425444050005`], Point3DBox[{0, 2.82843, 4}]}, 
    {PointSize[0.00114812170109545], Point3DBox[{0, 2.82843, 4}]}, 
    {PointSize[0.00005807186197224999], 
     Point3DBox[{-0.816497, 1.41421, 4}]}, 
    {PointSize[0.00021923735781505005`], Point3DBox[{-0.816497, 1.41421, 4}]}, 
    {PointSize[2.105896424424501*^-6], Point3DBox[{3.26599, 0, 0}]}, 
    {PointSize[6.06723006985*^-6], Point3DBox[{3.26599, 0, 0}]}, 
    {PointSize[0.00014902828020864995`], 
     Point3DBox[{4.08248, -0.471405, -1.33333}]}, 
    {PointSize[0.00011807009697125001`], 
     Point3DBox[{4.08248, -0.471405, -1.33333}]}, 
    {PointSize[0.00013658770585516249`], 
     Point3DBox[{3.26599, 0.942809, -1.33333}]}, 
    {PointSize[0.00009217861408566049], 
     Point3DBox[{3.26599, 0.942809, -1.33333}]}, 
    {PointSize[0.00019283201676466278`], 
     Point3DBox[{2.44949, -0.471405, -1.33333}]}, 
    {PointSize[0.00006908835143079999], 
     Point3DBox[{2.44949, -0.471405, -1.33333}]}, 
    {PointSize[0.000011883550073649995`], 
     Point3DBox[{4.89898, 0.942809, 2.66667}]}, 
    {PointSize[0.00012139328952085], 
     Point3DBox[{4.89898, 0.942809, 2.66667}]}, 
    {PointSize[1.4201172797148802`*^-6], 
     Point3DBox[{5.71548, 0.471405, 1.33333}]}, 
    {PointSize[8.2048328921*^-6], Point3DBox[{5.71548, 0.471405, 1.33333}]}, 
    {PointSize[2.59113840288938*^-6], 
     Point3DBox[{4.89898, 1.88562, 1.33333}]}, 
    {PointSize[2.087094756388*^-6], 
     Point3DBox[{4.89898, 1.88562, 1.33333}]}, 
    {PointSize[0.00026140386441825], 
     Point3DBox[{4.08248, 0.471405, 1.33333}]}, 
    {PointSize[0.00013039820754819995`], 
     Point3DBox[{4.08248, 0.471405, 1.33333}]}, 
    {PointSize[0.004474965062179999], 
     Point3DBox[{3.26599, 1.88562, 5.33333}]}, 
    {PointSize[0.0003877666905249999], 
     Point3DBox[{3.26599, 1.88562, 5.33333}]}, 
    {PointSize[0.00009001912406485], Point3DBox[{4.08248, 1.41421, 4}]}, 
    {PointSize[0.00037824289599999993`], Point3DBox[{4.08248, 1.41421, 4}]}, 
    {PointSize[0.0018479329142938002`], Point3DBox[{3.26599, 2.82843, 4}]}, 
    {PointSize[0.0019675926052255995`], Point3DBox[{3.26599, 2.82843, 4}]}, 
    {PointSize[0.0006122191112121998], Point3DBox[{2.44949, 1.41421, 4}]}, 
    {PointSize[0.0011753773699776499`], Point3DBox[{2.44949, 1.41421, 4}]}, 
    {PointSize[5.110357164999997*^-7], Point3DBox[{6.53197, 0, 0}]}, 
    {PointSize[0.00007570693033088801], Point3DBox[{6.53197, 0, 0}]}, 
    {PointSize[0.000035199854464178], 
     Point3DBox[{7.34847, -0.471405, -1.33333}]}, 
    {PointSize[0.00009233436377284999], 
     Point3DBox[{7.34847, -0.471405, -1.33333}]}, 
    {PointSize[0.0000281062094785], 
     Point3DBox[{6.53197, 0.942809, -1.33333}]}, 
    {PointSize[0.00007705608677325], 
     Point3DBox[{6.53197, 0.942809, -1.33333}]}, 
    {PointSize[0.00006534415744524998], 
     Point3DBox[{5.71548, -0.471405, -1.33333}]}, 
    {PointSize[1.150530643250001*^-6], 
     Point3DBox[{5.71548, -0.471405, -1.33333}]}, 
    {PointSize[0.00010847032240900003`], 
     Point3DBox[{8.16497, 0.942809, 2.66667}]}, 
    {PointSize[0.000056731190038848], 
     Point3DBox[{8.16497, 0.942809, 2.66667}]}, 
    {PointSize[0.000016645732906499996`], 
     Point3DBox[{8.98146, 0.471405, 1.33333}]}, 
    {PointSize[0.00030014785729625006`], 
     Point3DBox[{8.98146, 0.471405, 1.33333}]}, 
    {PointSize[3.6845592008*^-6], Point3DBox[{8.16497, 1.88562, 1.33333}]}, 
    {PointSize[4.0632293180405*^-6], Point3DBox[{8.16497, 1.88562, 1.33333}]}, 
    {PointSize[9.179099921268001*^-6], 
     Point3DBox[{7.34847, 0.471405, 1.33333}]}, 
    {PointSize[0.000056569230406148005`], 
     Point3DBox[{7.34847, 0.471405, 1.33333}]}, 
    {PointSize[0.00023517299867604994`], 
     Point3DBox[{6.53197, 1.88562, 5.33333}]}, 
    {PointSize[0.0003263196797443745], 
     Point3DBox[{6.53197, 1.88562, 5.33333}]}, 
    {PointSize[0.00020982874250959996`], Point3DBox[{7.34847, 1.41421, 4}]}, 
    {PointSize[1.4760474416999992`*^-6], Point3DBox[{7.34847, 1.41421, 4}]}, 
    {PointSize[0.00016820405140500003`], Point3DBox[{6.53197, 2.82843, 4}]}, 
    {PointSize[5.695883414649999*^-6], Point3DBox[{6.53197, 2.82843, 4}]}, 
    {PointSize[9.466054462868001*^-6], Point3DBox[{5.71548, 1.41421, 4}]}, 
    {PointSize[0.000023871109991810502`], 
     Point3DBox[{5.71548, 1.41421, 4}]}, 
    {PointSize[9.999190913649996*^-6], Point3DBox[{9.79796, 0, 0}]}, 
    {PointSize[0.000037018591133], Point3DBox[{9.79796, 0, 0}]}, 
    {PointSize[0.0001770031782185], 
     Point3DBox[{10.6145, -0.471405, -1.33333}]}, 
    {PointSize[0.00009250395229031451], 
     Point3DBox[{10.6145, -0.471405, -1.33333}]}, 
    {PointSize[0.000141725273785], Point3DBox[{9.79796, 0.942809, -1.33333}]}, 
    {PointSize[0.00005114442658667451], 
     Point3DBox[{9.79796, 0.942809, -1.33333}]}, 
    {PointSize[0.00021348112542170003`], 
     Point3DBox[{8.98146, -0.471405, -1.33333}]}, 
    {PointSize[0.00006540350189272451], 
     Point3DBox[{8.98146, -0.471405, -1.33333}]}, 
    {PointSize[0.000052816943444867996`], 
     Point3DBox[{11.431, 0.942809, 2.66667}]}, 
    {PointSize[0.000016630294875780506`], 
     Point3DBox[{11.431, 0.942809, 2.66667}]}, 
    {PointSize[4.071984188449999*^-6], 
     Point3DBox[{12.2474, 0.471405, 1.33333}]}, 
    {PointSize[0.000062396648525], 
     Point3DBox[{12.2474, 0.471405, 1.33333}]}, 
    {PointSize[0.00012387242285379996`], 
     Point3DBox[{11.431, 1.88562, 1.33333}]}, 
    {PointSize[8.6614936162*^-6], Point3DBox[{11.431, 1.88562, 1.33333}]}, 
    {PointSize[0.00027431062784224997`], 
     Point3DBox[{10.6145, 0.471405, 1.33333}]}, 
    {PointSize[0.00010843208652864999`], 
     Point3DBox[{10.6145, 0.471405, 1.33333}]}, 
    {PointSize[0.000019766474617], Point3DBox[{9.79796, 1.88562, 5.33333}]}, 
    {PointSize[0.00004263373035152201], 
     Point3DBox[{9.79796, 1.88562, 5.33333}]}, 
    {PointSize[0.0000274298460450625], Point3DBox[{10.6145, 1.41421, 4}]}, 
    {PointSize[0.00011469607387080199`], Point3DBox[{10.6145, 1.41421, 4}]}, 
    {PointSize[0.00029595350937619997`], Point3DBox[{9.79796, 2.82843, 4}]}, 
    {PointSize[0.00018776041080244998`], Point3DBox[{9.79796, 2.82843, 4}]}, 
    {PointSize[0.00013457309993570004`], Point3DBox[{8.98146, 1.41421, 4}]}, 
    {PointSize[0.00007032368510324998], Point3DBox[{8.98146, 1.41421, 4}]}, 
    {PointSize[0.000010543721457439999`], Point3DBox[{-1.63299, 2.82843, 0}]}, 
    {PointSize[0.000015972553804825002`], Point3DBox[{-1.63299, 2.82843, 0}]}, 
    {PointSize[0.00001497154929845], 
     Point3DBox[{-0.816497, 2.35702, -1.33333}]}, 
    {PointSize[0.000089819052828992], 
     Point3DBox[{-0.816497, 2.35702, -1.33333}]}, 
    {PointSize[9.3544671105*^-6], 
     Point3DBox[{-1.63299, 3.77124, -1.33333}]}, 
    {PointSize[0.000048961523365], Point3DBox[{-1.63299, 3.77124, -1.33333}]}, 
    {PointSize[0.00002601862149905], 
     Point3DBox[{-2.44949, 2.35702, -1.33333}]}, 
    {PointSize[0.00001924718869285], 
     Point3DBox[{-2.44949, 2.35702, -1.33333}]}, 
    {PointSize[0.0013011709025660503`], Point3DBox[{0, 3.77124, 2.66667}]}, 
    {PointSize[0.00026210101189704996`], Point3DBox[{0, 3.77124, 2.66667}]}, 
    {PointSize[0.00001638559374665], 
     Point3DBox[{0.816497, 3.29983, 1.33333}]}, 
    {PointSize[0.00029992074435379997`], 
     Point3DBox[{0.816497, 3.29983, 1.33333}]}, 
    {PointSize[0.00022990639042730002`], Point3DBox[{0, 4.71405, 1.33333}]}, 
    {PointSize[0.00025074881812784446`], Point3DBox[{0, 4.71405, 1.33333}]}, 
    {PointSize[8.639202033496447*^-7], 
     Point3DBox[{-0.816497, 3.29983, 1.33333}]}, 
    {PointSize[0.00019706089335864993`], 
     Point3DBox[{-0.816497, 3.29983, 1.33333}]}, 
    {PointSize[0.0008526257837281001], 
     Point3DBox[{-1.63299, 4.71405, 5.33333}]}, 
    {PointSize[0.0006383649801075999], 
     Point3DBox[{-1.63299, 4.71405, 5.33333}]}, 
    {PointSize[0.0007042045770500002], Point3DBox[{-0.816497, 4.24264, 4}]}, 
    {PointSize[0.0037642691323249993`], 
     Point3DBox[{-0.816497, 4.24264, 4}]}, 
    {PointSize[0.0039062008209294493`], Point3DBox[{-1.63299, 5.65685, 4}]}, 
    {PointSize[0.0016364876016049998`], Point3DBox[{-1.63299, 5.65685, 4}]}, 
    {PointSize[0.0006057667428966501], Point3DBox[{-2.44949, 4.24264, 4}]}, 
    {PointSize[0.0005099356049224679], Point3DBox[{-2.44949, 4.24264, 4}]}, 
    {PointSize[7.138357030799998*^-6], Point3DBox[{1.63299, 2.82843, 0}]}, 
    {PointSize[0.000011336908009599999`], 
     Point3DBox[{1.63299, 2.82843, 0}]}, 
    {PointSize[0.000016599325666899997`], 
     Point3DBox[{2.44949, 2.35702, -1.33333}]}, 
    {PointSize[0.00013507137606645002`], 
     Point3DBox[{2.44949, 2.35702, -1.33333}]}, 
    {PointSize[0.00007059863857053201], 
     Point3DBox[{1.63299, 3.77124, -1.33333}]}, 
    {PointSize[0.00002426408891965], 
     Point3DBox[{1.63299, 3.77124, -1.33333}]}, 
    {PointSize[0.00012560031798500003`], 
     Point3DBox[{0.816497, 2.35702, -1.33333}]}, 
    {PointSize[0.00009124118269250002], 
     Point3DBox[{0.816497, 2.35702, -1.33333}]}, 
    {PointSize[9.5019519965*^-6], Point3DBox[{3.26599, 3.77124, 2.66667}]}, 
    {PointSize[0.00021800001354485002`], 
     Point3DBox[{3.26599, 3.77124, 2.66667}]}, 
    {PointSize[0.00032105887194005004`], 
     Point3DBox[{4.08248, 3.29983, 1.33333}]}, 
    {PointSize[0.00005306978642079999], 
     Point3DBox[{4.08248, 3.29983, 1.33333}]}, 
    {PointSize[0.00038642098309239206`], 
     Point3DBox[{3.26599, 4.71405, 1.33333}]}, 
    {PointSize[0.00016430379938019995`], 
     Point3DBox[{3.26599, 4.71405, 1.33333}]}, 
    {PointSize[0.0003043238019412], 
     Point3DBox[{2.44949, 3.29983, 1.33333}]}, 
    {PointSize[0.0000982376709809625], 
     Point3DBox[{2.44949, 3.29983, 1.33333}]}, 
    {PointSize[0.00015754212279380002`], 
     Point3DBox[{1.63299, 4.71405, 5.33333}]}, 
    {PointSize[0.007182049701959199], 
     Point3DBox[{1.63299, 4.71405, 5.33333}]}, 
    {PointSize[0.00319010035220145], Point3DBox[{2.44949, 4.24264, 4}]}, 
    {PointSize[0.003950331349131849], Point3DBox[{2.44949, 4.24264, 4}]}, 
    {PointSize[0.00269882063991625], Point3DBox[{1.63299, 5.65685, 4}]}, 
    {PointSize[0.00771985156854805], Point3DBox[{1.63299, 5.65685, 4}]}, 
    {PointSize[0.0021128969242599997`], Point3DBox[{0.816497, 4.24264, 4}]}, 
    {PointSize[0.0028551942214310507`], Point3DBox[{0.816497, 4.24264, 4}]}, 
    {PointSize[4.625639616442*^-6], Point3DBox[{4.89898, 2.82843, 0}]}, 
    {PointSize[0.00007187569002232452], Point3DBox[{4.89898, 2.82843, 0}]}, 
    {PointSize[0.000017647996280877006`], 
     Point3DBox[{5.71548, 2.35702, -1.33333}]}, 
    {PointSize[0.00011459164039250002`], 
     Point3DBox[{5.71548, 2.35702, -1.33333}]}, 
    {PointSize[0.000022111224608500004`], 
     Point3DBox[{4.89898, 3.77124, -1.33333}]}, 
    {PointSize[0.00008707307249254049], 
     Point3DBox[{4.89898, 3.77124, -1.33333}]}, 
    {PointSize[0.00004496074444204999], 
     Point3DBox[{4.08248, 2.35702, -1.33333}]}, 
    {PointSize[0.00004140718056410001], 
     Point3DBox[{4.08248, 2.35702, -1.33333}]}, 
    {PointSize[0.00011098908194821199`], 
     Point3DBox[{6.53197, 3.77124, 2.66667}]}, 
    {PointSize[0.000041023468068500005`], 
     Point3DBox[{6.53197, 3.77124, 2.66667}]}, 
    {PointSize[8.761949018225001*^-7], 
     Point3DBox[{7.34847, 3.29983, 1.33333}]}, 
    {PointSize[1.1083357222585*^-6], Point3DBox[{7.34847, 3.29983, 1.33333}]}, 
    {PointSize[0.00006076263004579999], 
     Point3DBox[{6.53197, 4.71405, 1.33333}]}, 
    {PointSize[0.00019720244807796205`], 
     Point3DBox[{6.53197, 4.71405, 1.33333}]}, 
    {PointSize[0.0000323581489557845], 
     Point3DBox[{5.71548, 3.29983, 1.33333}]}, 
    {PointSize[0.000018657246843162], 
     Point3DBox[{5.71548, 3.29983, 1.33333}]}, 
    {PointSize[0.00028790124284499993`], 
     Point3DBox[{4.89898, 4.71405, 5.33333}]}, 
    {PointSize[0.0060755981042], Point3DBox[{4.89898, 4.71405, 5.33333}]}, 
    {PointSize[2.850982305250001*^-6], Point3DBox[{5.71548, 4.24264, 4}]}, 
    {PointSize[0.00019226977686035053`], Point3DBox[{5.71548, 4.24264, 4}]}, 
    {PointSize[0.00027807108060205], Point3DBox[{4.89898, 5.65685, 4}]}, 
    {PointSize[0.0002573187205698], Point3DBox[{4.89898, 5.65685, 4}]}, 
    {PointSize[0.0037680097627399997`], Point3DBox[{4.08248, 4.24264, 4}]}, 
    {PointSize[0.000332499753745], Point3DBox[{4.08248, 4.24264, 4}]}, 
    {PointSize[0.000010701078408468498`], 
     Point3DBox[{8.16497, 2.82843, 0}]}, 
    {PointSize[4.546100206082*^-6], Point3DBox[{8.16497, 2.82843, 0}]}, 
    {PointSize[0.0000233887118065], Point3DBox[{8.98146, 2.35702, -1.33333}]}, 
    {PointSize[0.00006493706951724201], 
     Point3DBox[{8.98146, 2.35702, -1.33333}]}, 
    {PointSize[0.00004929100492456251], 
     Point3DBox[{8.16497, 3.77124, -1.33333}]}, 
    {PointSize[1.8626101544*^-6], Point3DBox[{8.16497, 3.77124, -1.33333}]}, 
    {PointSize[0.00012731267062645002`], 
     Point3DBox[{7.34847, 2.35702, -1.33333}]}, 
    {PointSize[0.000056466063042100014`], 
     Point3DBox[{7.34847, 2.35702, -1.33333}]}, 
    {PointSize[0.00005330687172979999], 
     Point3DBox[{9.79796, 3.77124, 2.66667}]}, 
    {PointSize[0.0002512039207114], 
     Point3DBox[{9.79796, 3.77124, 2.66667}]}, 
    {PointSize[0.00028350353762912796`], 
     Point3DBox[{10.6145, 3.29983, 1.33333}]}, 
    {PointSize[2.5530336780500007`*^-6], 
     Point3DBox[{10.6145, 3.29983, 1.33333}]}, 
    {PointSize[0.00016690322462648049`], 
     Point3DBox[{9.79796, 4.71405, 1.33333}]}, 
    {PointSize[0.000029246336085850005`], 
     Point3DBox[{9.79796, 4.71405, 1.33333}]}, 
    {PointSize[0.00003276263439246801], 
     Point3DBox[{8.98146, 3.29983, 1.33333}]}, 
    {PointSize[0.000038848218650915134`], 
     Point3DBox[{8.98146, 3.29983, 1.33333}]}, 
    {PointSize[1.4662604276*^-6], Point3DBox[{8.16497, 4.71405, 5.33333}]}, 
    {PointSize[0.00012989244062500002`], 
     Point3DBox[{8.16497, 4.71405, 5.33333}]}, 
    {PointSize[0.00003115993937000001], Point3DBox[{8.98146, 4.24264, 4}]}, 
    {PointSize[0.0008890314661081999], Point3DBox[{8.98146, 4.24264, 4}]}, 
    {PointSize[0.00003548306600359999], Point3DBox[{8.16497, 5.65685, 4}]}, 
    {PointSize[0.00024412306598865007`], Point3DBox[{8.16497, 5.65685, 4}]}, 
    {PointSize[0.000078951926809732], Point3DBox[{7.34847, 4.24264, 4}]}, 
    {PointSize[0.000038270390667824504`], 
     Point3DBox[{7.34847, 4.24264, 4}]}, 
    {PointSize[0.00008055956079151251], Point3DBox[{-3.26599, 5.65685, 0}]}, 
    {PointSize[5.449081284000001*^-6], Point3DBox[{-3.26599, 5.65685, 0}]}, 
    {PointSize[0.000027123034120413744`], 
     Point3DBox[{-2.44949, 5.18545, -1.33333}]}, 
    {PointSize[0.000016555905235796], 
     Point3DBox[{-2.44949, 5.18545, -1.33333}]}, 
    {PointSize[0.00004094988481945], 
     Point3DBox[{-3.26599, 6.59966, -1.33333}]}, 
    {PointSize[0.00004648866776763849], 
     Point3DBox[{-3.26599, 6.59966, -1.33333}]}, 
    {PointSize[3.7254037365605007`*^-6], 
     Point3DBox[{-4.08248, 5.18545, -1.33333}]}, 
    {PointSize[1.3494189281920001`*^-6], 
     Point3DBox[{-4.08248, 5.18545, -1.33333}]}, 
    {PointSize[0.00013820885846876202`], 
     Point3DBox[{-1.63299, 6.59966, 2.66667}]}, 
    {PointSize[0.00006242388101618632], 
     Point3DBox[{-1.63299, 6.59966, 2.66667}]}, 
    {PointSize[0.0002256444207989], 
     Point3DBox[{-0.816497, 6.12826, 1.33333}]}, 
    {PointSize[0.00023315454327490096`], 
     Point3DBox[{-0.816497, 6.12826, 1.33333}]}, 
    {PointSize[0.0001980923805968], Point3DBox[{-1.63299, 7.54247, 1.33333}]}, 
    {PointSize[0.00016033086373225003`], 
     Point3DBox[{-1.63299, 7.54247, 1.33333}]}, 
    {PointSize[0.00009336871149489999], 
     Point3DBox[{-2.44949, 6.12826, 1.33333}]}, 
    {PointSize[0.00003777025647005], 
     Point3DBox[{-2.44949, 6.12826, 1.33333}]}, 
    {PointSize[0.0004139874712921999], 
     Point3DBox[{-3.26599, 7.54247, 5.33333}]}, 
    {PointSize[0.0015451585654212504`], 
     Point3DBox[{-3.26599, 7.54247, 5.33333}]}, 
    {PointSize[0.0034449317445898004`], Point3DBox[{-2.44949, 7.07107, 4}]}, 
    {PointSize[0.00221025939880925], Point3DBox[{-2.44949, 7.07107, 4}]}, 
    {PointSize[0.00026148880052499995`], 
     Point3DBox[{-3.26599, 8.48528, 4}]}, 
    {PointSize[0.003517678095724999], Point3DBox[{-3.26599, 8.48528, 4}]}, 
    {PointSize[0.000515238667226], Point3DBox[{-4.08248, 7.07107, 4}]}, 
    {PointSize[0.00017957625529704994`], 
     Point3DBox[{-4.08248, 7.07107, 4}]}, 
    {PointSize[0.000011546452695258002`], Point3DBox[{0, 5.65685, 0}]}, 
    {PointSize[0.000026230889995512503`], Point3DBox[{0, 5.65685, 0}]}, 
    {PointSize[0.00014143693495445003`], 
     Point3DBox[{0.816497, 5.18545, -1.33333}]}, 
    {PointSize[0.000054976409082400004`], 
     Point3DBox[{0.816497, 5.18545, -1.33333}]}, 
    {PointSize[0.00021189417884050001`], 
     Point3DBox[{0, 6.59966, -1.33333}]}, 
    {PointSize[0.00006830868586405451], Point3DBox[{0, 6.59966, -1.33333}]}, 
    {PointSize[0.00016543116805565], 
     Point3DBox[{-0.816497, 5.18545, -1.33333}]}, 
    {PointSize[0.0000622201141242], 
     Point3DBox[{-0.816497, 5.18545, -1.33333}]}, 
    {PointSize[0.00028368193720158797`], 
     Point3DBox[{1.63299, 6.59966, 2.66667}]}, 
    {PointSize[0.000029501026385850005`], 
     Point3DBox[{1.63299, 6.59966, 2.66667}]}, 
    {PointSize[0.000015113246901740495`], 
     Point3DBox[{2.44949, 6.12826, 1.33333}]}, 
    {PointSize[0.00043397593806426057`], 
     Point3DBox[{2.44949, 6.12826, 1.33333}]}, 
    {PointSize[0.00007362873496850002], 
     Point3DBox[{1.63299, 7.54247, 1.33333}]}, 
    {PointSize[0.00012150248136488201`], 
     Point3DBox[{1.63299, 7.54247, 1.33333}]}, 
    {PointSize[0.0003165653867701], Point3DBox[{0.816497, 6.12826, 1.33333}]}, 
    {PointSize[0.00014200187539672454`], 
     Point3DBox[{0.816497, 6.12826, 1.33333}]}, 
    {PointSize[0.03722880446105], Point3DBox[{0, 7.54247, 5.33333}]}, 
    {PointSize[0.010809507856689998`], Point3DBox[{0, 7.54247, 5.33333}]}, 
    {PointSize[0.0005468464503687998], Point3DBox[{0.816497, 7.07107, 4}]}, 
    {PointSize[0.009708703041050003], Point3DBox[{0.816497, 7.07107, 4}]}, 
    {PointSize[0.00010468754244999997`], Point3DBox[{0, 8.48528, 4}]}, 
    {PointSize[0.010057263192921252`], Point3DBox[{0, 8.48528, 4}]}, 
    {PointSize[0.001564560095625], Point3DBox[{-0.816497, 7.07107, 4}]}, 
    {PointSize[0.00764334274727125], Point3DBox[{-0.816497, 7.07107, 4}]}, 
    {PointSize[0.000069110175969744], Point3DBox[{3.26599, 5.65685, 0}]}, 
    {PointSize[9.52816038525*^-6], Point3DBox[{3.26599, 5.65685, 0}]}, 
    {PointSize[0.000013719010883272], 
     Point3DBox[{4.08248, 5.18545, -1.33333}]}, 
    {PointSize[0.00008233202014505001], 
     Point3DBox[{4.08248, 5.18545, -1.33333}]}, 
    {PointSize[0.00005610312798170001], 
     Point3DBox[{3.26599, 6.59966, -1.33333}]}, 
    {PointSize[0.00012531354554525003`], 
     Point3DBox[{3.26599, 6.59966, -1.33333}]}, 
    {PointSize[7.152803406481999*^-6], 
     Point3DBox[{2.44949, 5.18545, -1.33333}]}, 
    {PointSize[0.000019453430154338003`], 
     Point3DBox[{2.44949, 5.18545, -1.33333}]}, 
    {PointSize[0.00004087716932], Point3DBox[{4.89898, 6.59966, 2.66667}]}, 
    {PointSize[0.0006740639899855522], 
     Point3DBox[{4.89898, 6.59966, 2.66667}]}, 
    {PointSize[0.00012102726812200002`], 
     Point3DBox[{5.71548, 6.12826, 1.33333}]}, 
    {PointSize[0.00032533801002445777`], 
     Point3DBox[{5.71548, 6.12826, 1.33333}]}, 
    {PointSize[0.00011722644758599998`], 
     Point3DBox[{4.89898, 7.54247, 1.33333}]}, 
    {PointSize[0.00045033223998024993`], 
     Point3DBox[{4.89898, 7.54247, 1.33333}]}, 
    {PointSize[0.00013205108019080002`], 
     Point3DBox[{4.08248, 6.12826, 1.33333}]}, 
    {PointSize[0.00014718456075145004`], 
     Point3DBox[{4.08248, 6.12826, 1.33333}]}, 
    {PointSize[0.0011383708300200003`], 
     Point3DBox[{3.26599, 7.54247, 5.33333}]}, 
    {PointSize[0.008917707292145001], 
     Point3DBox[{3.26599, 7.54247, 5.33333}]}, 
    {PointSize[0.0006440342674371999], Point3DBox[{4.08248, 7.07107, 4}]}, 
    {PointSize[0.0005309553527528], Point3DBox[{4.08248, 7.07107, 4}]}, 
    {PointSize[0.00011037028790500001`], Point3DBox[{3.26599, 8.48528, 4}]}, 
    {PointSize[0.00047724826696419993`], Point3DBox[{3.26599, 8.48528, 4}]}, 
    {PointSize[0.005879677467084999], Point3DBox[{2.44949, 7.07107, 4}]}, 
    {PointSize[0.0005482787725299998], Point3DBox[{2.44949, 7.07107, 4}]}, 
    {PointSize[0.00003502400253805], Point3DBox[{6.53197, 5.65685, 0}]}, 
    {PointSize[0.000016151285210000004`], 
     Point3DBox[{6.53197, 5.65685, 0}]}, 
    {PointSize[0.00010549875630843202`], 
     Point3DBox[{7.34847, 5.18545, -1.33333}]}, 
    {PointSize[0.00001405164086045], 
     Point3DBox[{7.34847, 5.18545, -1.33333}]}, 
    {PointSize[0.00013316170926889998`], 
     Point3DBox[{6.53197, 6.59966, -1.33333}]}, 
    {PointSize[0.0000461989482352945], 
     Point3DBox[{6.53197, 6.59966, -1.33333}]}, 
    {PointSize[0.00018637042378659993`], 
     Point3DBox[{5.71548, 5.18545, -1.33333}]}, 
    {PointSize[0.00006753562191380001], 
     Point3DBox[{5.71548, 5.18545, -1.33333}]}, 
    {PointSize[0.000011493797748076704`], 
     Point3DBox[{8.16497, 6.59966, 2.66667}]}, 
    {PointSize[0.000013349104883265627`], 
     Point3DBox[{8.16497, 6.59966, 2.66667}]}, 
    {PointSize[0.000052233772563999996`], 
     Point3DBox[{8.98146, 6.12826, 1.33333}]}, 
    {PointSize[0.00019170647043220004`], 
     Point3DBox[{8.98146, 6.12826, 1.33333}]}, 
    {PointSize[0.000145509945059258], 
     Point3DBox[{8.16497, 7.54247, 1.33333}]}, 
    {PointSize[8.43243244625*^-6], Point3DBox[{8.16497, 7.54247, 1.33333}]}, 
    {PointSize[0.0003166025647570001], 
     Point3DBox[{7.34847, 6.12826, 1.33333}]}, 
    {PointSize[0.00007783163202490001], 
     Point3DBox[{7.34847, 6.12826, 1.33333}]}, 
    {PointSize[0.00019313548969849992`], 
     Point3DBox[{6.53197, 7.54247, 5.33333}]}, 
    {PointSize[0.00013341248300185996`], 
     Point3DBox[{6.53197, 7.54247, 5.33333}]}, 
    {PointSize[0.0000178622459233], Point3DBox[{7.34847, 7.07107, 4}]}, 
    {PointSize[0.00022883756207779998`], Point3DBox[{7.34847, 7.07107, 4}]}, 
    {PointSize[0.00002307857423345], Point3DBox[{6.53197, 8.48528, 4}]}, 
    {PointSize[0.0006610852417618], Point3DBox[{6.53197, 8.48528, 4}]}, 
    {PointSize[0.00007275403793320001], Point3DBox[{5.71548, 7.07107, 4}]}, 
    {PointSize[0.00064262647674625], Point3DBox[{5.71548, 7.07107, 4}]}, 
    {PointSize[0.00001245957001865], Point3DBox[{-4.89898, 8.48528, 0}]}, 
    {PointSize[0.000032962765653226645`], Point3DBox[{-4.89898, 8.48528, 0}]}, 
    {PointSize[0.0000387282568312645], 
     Point3DBox[{-4.08248, 8.01388, -1.33333}]}, 
    {PointSize[0.00010351391003004998`], 
     Point3DBox[{-4.08248, 8.01388, -1.33333}]}, 
    {PointSize[0.00002264756484521458], 
     Point3DBox[{-4.89898, 9.42809, -1.33333}]}, 
    {PointSize[0.000055504006965850005`], 
     Point3DBox[{-4.89898, 9.42809, -1.33333}]}, 
    {PointSize[0.000026964026658455603`], 
     Point3DBox[{-5.71548, 8.01388, -1.33333}]}, 
    {PointSize[6.374307210049999*^-6], 
     Point3DBox[{-5.71548, 8.01388, -1.33333}]}, 
    {PointSize[0.0013292128718388], Point3DBox[{-3.26599, 9.42809, 2.66667}]}, 
    {PointSize[0.000261360231185], 
     Point3DBox[{-3.26599, 9.42809, 2.66667}]}, 
    {PointSize[0.0001568020259093], Point3DBox[{-2.44949, 8.95669, 1.33333}]}, 
    {PointSize[0.00032763226303809994`], 
     Point3DBox[{-2.44949, 8.95669, 1.33333}]}, 
    {PointSize[0.00007278823326124999], 
     Point3DBox[{-3.26599, 10.3709, 1.33333}]}, 
    {PointSize[0.00041743985731405], 
     Point3DBox[{-3.26599, 10.3709, 1.33333}]}, 
    {PointSize[0.0000665627032938145], 
     Point3DBox[{-4.08248, 8.95669, 1.33333}]}, 
    {PointSize[0.00015155606134077795`], 
     Point3DBox[{-4.08248, 8.95669, 1.33333}]}, 
    {PointSize[0.000439176509525], 
     Point3DBox[{-4.89898, 10.3709, 5.33333}]}, 
    {PointSize[0.00127509370470805], 
     Point3DBox[{-4.89898, 10.3709, 5.33333}]}, 
    {PointSize[0.0024318380930382585`], Point3DBox[{-4.08248, 9.89949, 4}]}, 
    {PointSize[0.0022341918282997777`], Point3DBox[{-4.08248, 9.89949, 4}]}, 
    {PointSize[0.003599409716905], Point3DBox[{-4.89898, 11.3137, 4}]}, 
    {PointSize[0.000046680771347450004`], Point3DBox[{-4.89898, 11.3137, 4}]}, 
    {PointSize[0.00036932924907520003`], 
     Point3DBox[{-5.71548, 9.89949, 4}]}, 
    {PointSize[6.548636027049999*^-6], Point3DBox[{-5.71548, 9.89949, 4}]}, 
    {PointSize[0.00002549097441], Point3DBox[{-1.63299, 8.48528, 0}]}, 
    {PointSize[0.000010049648211962], Point3DBox[{-1.63299, 8.48528, 0}]}, 
    {PointSize[0.00017741712335157852`], 
     Point3DBox[{-0.816497, 8.01388, -1.33333}]}, 
    {PointSize[0.000142003631618005], 
     Point3DBox[{-0.816497, 8.01388, -1.33333}]}, 
    {PointSize[0.0001603191946058], 
     Point3DBox[{-1.63299, 9.42809, -1.33333}]}, 
    {PointSize[0.00003190633947625], 
     Point3DBox[{-1.63299, 9.42809, -1.33333}]}, 
    {PointSize[0.000198127886188082], 
     Point3DBox[{-2.44949, 8.01388, -1.33333}]}, 
    {PointSize[0.00010600755121490002`], 
     Point3DBox[{-2.44949, 8.01388, -1.33333}]}, 
    {PointSize[0.00024065645848704996`], 
     Point3DBox[{4.44089*^-16, 9.42809, 2.66667}]}, 
    {PointSize[0.000059669792751121984`], 
     Point3DBox[{4.44089*^-16, 9.42809, 2.66667}]}, 
    {PointSize[0.00011626471729825004`], 
     Point3DBox[{0.816497, 8.95669, 1.33333}]}, 
    {PointSize[0.00009817419099084998], 
     Point3DBox[{0.816497, 8.95669, 1.33333}]}, 
    {PointSize[0.00009189987613884998], 
     Point3DBox[{4.44089*^-16, 10.3709, 1.33333}]}, 
    {PointSize[0.0002822495045005], 
     Point3DBox[{4.44089*^-16, 10.3709, 1.33333}]}, 
    {PointSize[0.0003023999703845001], 
     Point3DBox[{-0.816497, 8.95669, 1.33333}]}, 
    {PointSize[0.0000805918286818], 
     Point3DBox[{-0.816497, 8.95669, 1.33333}]}, 
    {PointSize[0.0002667816535108], Point3DBox[{-1.63299, 10.3709, 5.33333}]}, 
    {PointSize[0.006911008537852448], 
     Point3DBox[{-1.63299, 10.3709, 5.33333}]}, 
    {PointSize[0.00466852528804], Point3DBox[{-0.816497, 9.89949, 4}]}, 
    {PointSize[0.006243191518764999], Point3DBox[{-0.816497, 9.89949, 4}]}, 
    {PointSize[0.0038607437070100003`], Point3DBox[{-1.63299, 11.3137, 4}]}, 
    {PointSize[0.0028107134830800003`], Point3DBox[{-1.63299, 11.3137, 4}]}, 
    {PointSize[0.004481655382385], Point3DBox[{-2.44949, 9.89949, 4}]}, 
    {PointSize[0.0003352260083300001], Point3DBox[{-2.44949, 9.89949, 4}]}, 
    {PointSize[0.000015638451496999996`], 
     Point3DBox[{1.63299, 8.48528, 0}]}, 
    {PointSize[0.0000746550949105], Point3DBox[{1.63299, 8.48528, 0}]}, 
    {PointSize[0.0000605306921024], Point3DBox[{2.44949, 8.01388, -1.33333}]}, 
    {PointSize[0.0001227388893037705], 
     Point3DBox[{2.44949, 8.01388, -1.33333}]}, 
    {PointSize[0.000058004165502868004`], 
     Point3DBox[{1.63299, 9.42809, -1.33333}]}, 
    {PointSize[0.00010916298144484999`], 
     Point3DBox[{1.63299, 9.42809, -1.33333}]}, 
    {PointSize[0.0000611200409456405], 
     Point3DBox[{0.816497, 8.01388, -1.33333}]}, 
    {PointSize[0.00002275276363685], 
     Point3DBox[{0.816497, 8.01388, -1.33333}]}, 
    {PointSize[0.0008744769592020498], 
     Point3DBox[{3.26599, 9.42809, 2.66667}]}, 
    {PointSize[0.000087927823835458], 
     Point3DBox[{3.26599, 9.42809, 2.66667}]}, 
    {PointSize[0.000033831905021799996`], 
     Point3DBox[{4.08248, 8.95669, 1.33333}]}, 
    {PointSize[0.00041513396387620003`], 
     Point3DBox[{4.08248, 8.95669, 1.33333}]}, 
    {PointSize[0.000010040378461000002`], 
     Point3DBox[{3.26599, 10.3709, 1.33333}]}, 
    {PointSize[0.0004035175796898], 
     Point3DBox[{3.26599, 10.3709, 1.33333}]}, 
    {PointSize[9.5530327566805*^-6], Point3DBox[{2.44949, 8.95669, 1.33333}]}, 
    {PointSize[0.00012215179805365002`], 
     Point3DBox[{2.44949, 8.95669, 1.33333}]}, 
    {PointSize[0.0016141137217503608`], 
     Point3DBox[{1.63299, 10.3709, 5.33333}]}, 
    {PointSize[0.008339055235969998], 
     Point3DBox[{1.63299, 10.3709, 5.33333}]}, 
    {PointSize[0.00014819246389404994`], Point3DBox[{2.44949, 9.89949, 4}]}, 
    {PointSize[0.00067179818673545], Point3DBox[{2.44949, 9.89949, 4}]}, 
    {PointSize[0.00025414806361745006`], Point3DBox[{1.63299, 11.3137, 4}]}, 
    {PointSize[0.0008497865442649998], Point3DBox[{1.63299, 11.3137, 4}]}, 
    {PointSize[0.005524562272449999], Point3DBox[{0.816497, 9.89949, 4}]}, 
    {PointSize[0.0009042311322562499], Point3DBox[{0.816497, 9.89949, 4}]}, 
    {PointSize[1.4806666615185004`*^-6], Point3DBox[{4.89898, 8.48528, 0}]}, 
    {PointSize[2.7697890692250005`*^-6], Point3DBox[{4.89898, 8.48528, 0}]}, 
    {PointSize[0.00011669375118211448`], 
     Point3DBox[{5.71548, 8.01388, -1.33333}]}, 
    {PointSize[0.00018911402198369296`], 
     Point3DBox[{5.71548, 8.01388, -1.33333}]}, 
    {PointSize[0.00012928841834785], 
     Point3DBox[{4.89898, 9.42809, -1.33333}]}, 
    {PointSize[0.00003200615328799999], 
     Point3DBox[{4.89898, 9.42809, -1.33333}]}, 
    {PointSize[0.00015866446451965], 
     Point3DBox[{4.08248, 8.01388, -1.33333}]}, 
    {PointSize[0.00011532282219879999`], 
     Point3DBox[{4.08248, 8.01388, -1.33333}]}, 
    {PointSize[0.00016971519754809997`], 
     Point3DBox[{6.53197, 9.42809, 2.66667}]}, 
    {PointSize[0.0002616437169024345], 
     Point3DBox[{6.53197, 9.42809, 2.66667}]}, 
    {PointSize[0.00020566613878490001`], 
     Point3DBox[{7.34847, 8.95669, 1.33333}]}, 
    {PointSize[0.00004749259919439999], 
     Point3DBox[{7.34847, 8.95669, 1.33333}]}, 
    {PointSize[0.00004666080639025001], 
     Point3DBox[{6.53197, 10.3709, 1.33333}]}, 
    {PointSize[0.00004579864566245], Point3DBox[{6.53197, 10.3709, 1.33333}]}, 
    {PointSize[0.0003368022558340646], 
     Point3DBox[{5.71548, 8.95669, 1.33333}]}, 
    {PointSize[0.00009018980169249998], 
     Point3DBox[{5.71548, 8.95669, 1.33333}]}, 
    {PointSize[0.00004033226493429048], 
     Point3DBox[{4.89898, 10.3709, 5.33333}]}, 
    {PointSize[0.00008165604692824999], 
     Point3DBox[{4.89898, 10.3709, 5.33333}]}, 
    {PointSize[0.00025281030969025], Point3DBox[{5.71548, 9.89949, 4}]}, 
    {PointSize[0.00042000892366744996`], Point3DBox[{5.71548, 9.89949, 4}]}, 
    {PointSize[0.00009698126489545002], Point3DBox[{4.89898, 11.3137, 4}]}, 
    {PointSize[0.00033333976922319994`], Point3DBox[{4.89898, 11.3137, 4}]}, 
    {PointSize[0.00007521681160205], Point3DBox[{4.08248, 9.89949, 4}]}, 
    {PointSize[0.00017564302874570003`], Point3DBox[{4.08248, 9.89949, 4}]}, 
    {PointSize[0.000069998500191698], Point3DBox[{-6.53197, 11.3137, 0}]}, 
    {PointSize[4.4605748322499995`*^-6], 
     Point3DBox[{-6.53197, 11.3137, 0}]}, 
    {PointSize[0.000037122695804450015`], 
     Point3DBox[{-5.71548, 10.8423, -1.33333}]}, 
    {PointSize[0.00006134019876724999], 
     Point3DBox[{-5.71548, 10.8423, -1.33333}]}, 
    {PointSize[0.0000106435710323125], 
     Point3DBox[{-6.53197, 12.2565, -1.33333}]}, 
    {PointSize[0.0000578844266741], 
     Point3DBox[{-6.53197, 12.2565, -1.33333}]}, 
    {PointSize[1.8296282549245*^-6], 
     Point3DBox[{-7.34847, 10.8423, -1.33333}]}, 
    {PointSize[0.000010456830570249999`], 
     Point3DBox[{-7.34847, 10.8423, -1.33333}]}, 
    {PointSize[0.00011689763773769999`], 
     Point3DBox[{-4.89898, 12.2565, 2.66667}]}, 
    {PointSize[0.000055501426985000006`], 
     Point3DBox[{-4.89898, 12.2565, 2.66667}]}, 
    {PointSize[0.00020724746123425004`], 
     Point3DBox[{-4.08248, 11.7851, 1.33333}]}, 
    {PointSize[0.00017794305175939998`], 
     Point3DBox[{-4.08248, 11.7851, 1.33333}]}, 
    {PointSize[0.00027636735342484995`], 
     Point3DBox[{-4.89898, 13.1993, 1.33333}]}, 
    {PointSize[0.00019531524171849998`], 
     Point3DBox[{-4.89898, 13.1993, 1.33333}]}, 
    {PointSize[0.00014585199725944997`], 
     Point3DBox[{-5.71548, 11.7851, 1.33333}]}, 
    {PointSize[0.000017467308436249998`], 
     Point3DBox[{-5.71548, 11.7851, 1.33333}]}, 
    {PointSize[0.0005001096253124499], 
     Point3DBox[{-6.53197, 13.1993, 5.33333}]}, 
    {PointSize[0.0001464658066948], Point3DBox[{-6.53197, 13.1993, 5.33333}]}, 
    {PointSize[0.00006327817413920001], Point3DBox[{-5.71548, 12.7279, 4}]}, 
    {PointSize[0.00008541672553705002], Point3DBox[{-5.71548, 12.7279, 4}]}, 
    {PointSize[0.00009456672868024999], Point3DBox[{-6.53197, 14.1421, 4}]}, 
    {PointSize[5.543471124900001*^-6], Point3DBox[{-6.53197, 14.1421, 4}]}, 
    {PointSize[0.00039408765722019997`], 
     Point3DBox[{-7.34847, 12.7279, 4}]}, 
    {PointSize[0.00031295180239704996`], 
     Point3DBox[{-7.34847, 12.7279, 4}]}, 
    {PointSize[7.05363261025*^-6], Point3DBox[{-3.26599, 11.3137, 0}]}, 
    {PointSize[0.0000187122112185805], Point3DBox[{-3.26599, 11.3137, 0}]}, 
    {PointSize[0.00008563747002768201], 
     Point3DBox[{-2.44949, 10.8423, -1.33333}]}, 
    {PointSize[0.0000160899594921], 
     Point3DBox[{-2.44949, 10.8423, -1.33333}]}, 
    {PointSize[0.0000654802903453], 
     Point3DBox[{-3.26599, 12.2565, -1.33333}]}, 
    {PointSize[0.00008938637566205], 
     Point3DBox[{-3.26599, 12.2565, -1.33333}]}, 
    {PointSize[0.00013600940942980005`], 
     Point3DBox[{-4.08248, 10.8423, -1.33333}]}, 
    {PointSize[0.000029567156921362], 
     Point3DBox[{-4.08248, 10.8423, -1.33333}]}, 
    {PointSize[0.000036099634656624496`], 
     Point3DBox[{-1.63299, 12.2565, 2.66667}]}, 
    {PointSize[0.00023304239997605], 
     Point3DBox[{-1.63299, 12.2565, 2.66667}]}, 
    {PointSize[0.00039853157143295053`], 
     Point3DBox[{-0.816497, 11.7851, 1.33333}]}, 
    {PointSize[0.00022241958588650003`], 
     Point3DBox[{-0.816497, 11.7851, 1.33333}]}, 
    {PointSize[0.00028626931700929996`], 
     Point3DBox[{-1.63299, 13.1993, 1.33333}]}, 
    {PointSize[0.000082102498469], 
     Point3DBox[{-1.63299, 13.1993, 1.33333}]}, 
    {PointSize[0.0003886728456773001], 
     Point3DBox[{-2.44949, 11.7851, 1.33333}]}, 
    {PointSize[0.00007152556532085], 
     Point3DBox[{-2.44949, 11.7851, 1.33333}]}, 
    {PointSize[0.00445450564529], Point3DBox[{-3.26599, 13.1993, 5.33333}]}, 
    {PointSize[0.000234744812905], 
     Point3DBox[{-3.26599, 13.1993, 5.33333}]}, 
    {PointSize[0.00090387074312505], Point3DBox[{-2.44949, 12.7279, 4}]}, 
    {PointSize[0.0030414086978130493`], Point3DBox[{-2.44949, 12.7279, 4}]}, 
    {PointSize[0.0002078776151125], Point3DBox[{-3.26599, 14.1421, 4}]}, 
    {PointSize[0.00019713686936425001`], 
     Point3DBox[{-3.26599, 14.1421, 4}]}, 
    {PointSize[0.0004205311888500501], Point3DBox[{-4.08248, 12.7279, 4}]}, 
    {PointSize[0.00134498873791405], Point3DBox[{-4.08248, 12.7279, 4}]}, 
    {PointSize[0.000078114283691188], Point3DBox[{0, 11.3137, 0}]}, 
    {PointSize[1.8079086204005003`*^-6], Point3DBox[{0, 11.3137, 0}]}, 
    {PointSize[0.00006083856650965002], 
     Point3DBox[{0.816497, 10.8423, -1.33333}]}, 
    {PointSize[0.0001047893270346], 
     Point3DBox[{0.816497, 10.8423, -1.33333}]}, 
    {PointSize[0.00003328684155957799], Point3DBox[{0, 12.2565, -1.33333}]}, 
    {PointSize[0.00009028575318844998], Point3DBox[{0, 12.2565, -1.33333}]}, 
    {PointSize[0.000021796883899698496`], 
     Point3DBox[{-0.816497, 10.8423, -1.33333}]}, 
    {PointSize[0.000017688795463254505`], 
     Point3DBox[{-0.816497, 10.8423, -1.33333}]}, 
    {PointSize[5.013698992450001*^-6], 
     Point3DBox[{1.63299, 12.2565, 2.66667}]}, 
    {PointSize[0.0006919016563658], 
     Point3DBox[{1.63299, 12.2565, 2.66667}]}, 
    {PointSize[0.00015138141791889995`], 
     Point3DBox[{2.44949, 11.7851, 1.33333}]}, 
    {PointSize[0.00042276697523124996`], 
     Point3DBox[{2.44949, 11.7851, 1.33333}]}, 
    {PointSize[0.00012481789688405004`], 
     Point3DBox[{1.63299, 13.1993, 1.33333}]}, 
    {PointSize[0.00020742740997624996`], 
     Point3DBox[{1.63299, 13.1993, 1.33333}]}, 
    {PointSize[0.00027330358530504995`], 
     Point3DBox[{0.816497, 11.7851, 1.33333}]}, 
    {PointSize[8.446587668900002*^-6], 
     Point3DBox[{0.816497, 11.7851, 1.33333}]}, 
    {PointSize[0.00110671657921], Point3DBox[{0, 13.1993, 5.33333}]}, 
    {PointSize[0.0052180558371218], Point3DBox[{0, 13.1993, 5.33333}]}, 
    {PointSize[0.00031114963852825], Point3DBox[{0.816497, 12.7279, 4}]}, 
    {PointSize[0.00037525430364889997`], 
     Point3DBox[{0.816497, 12.7279, 4}]}, 
    {PointSize[0.000053515696647999994`], Point3DBox[{0, 14.1421, 4}]}, 
    {PointSize[0.00009516840639650001], Point3DBox[{0, 14.1421, 4}]}, 
    {PointSize[0.002571171993545], Point3DBox[{-0.816497, 12.7279, 4}]}, 
    {PointSize[0.0013728987849920499`], 
     Point3DBox[{-0.816497, 12.7279, 4}]}, 
    {PointSize[1.5753017716580003`*^-6], Point3DBox[{3.26599, 11.3137, 0}]}, 
    {PointSize[6.910062634012501*^-6], Point3DBox[{3.26599, 11.3137, 0}]}, 
    {PointSize[0.0000603407772562625], 
     Point3DBox[{4.08248, 10.8423, -1.33333}]}, 
    {PointSize[6.0190873562*^-6], Point3DBox[{4.08248, 10.8423, -1.33333}]}, 
    {PointSize[0.00009033379008084999], 
     Point3DBox[{3.26599, 12.2565, -1.33333}]}, 
    {PointSize[0.0000681649711717], Point3DBox[{3.26599, 12.2565, -1.33333}]}, 
    {PointSize[0.00018914496816180382`], 
     Point3DBox[{2.44949, 10.8423, -1.33333}]}, 
    {PointSize[0.00003775235314044999], 
     Point3DBox[{2.44949, 10.8423, -1.33333}]}, 
    {PointSize[0.00007949302784585451], 
     Point3DBox[{4.89898, 12.2565, 2.66667}]}, 
    {PointSize[0.00024247544554325], Point3DBox[{4.89898, 12.2565, 2.66667}]}, 
    {PointSize[0.0003457157393488001], 
     Point3DBox[{5.71548, 11.7851, 1.33333}]}, 
    {PointSize[0.00019335973396128524`], 
     Point3DBox[{5.71548, 11.7851, 1.33333}]}, 
    {PointSize[0.00034290876633700005`], 
     Point3DBox[{4.89898, 13.1993, 1.33333}]}, 
    {PointSize[0.00009781153919505], Point3DBox[{4.89898, 13.1993, 1.33333}]}, 
    {PointSize[0.00028695623112309803`], 
     Point3DBox[{4.08248, 11.7851, 1.33333}]}, 
    {PointSize[0.00003600751499585], Point3DBox[{4.08248, 11.7851, 1.33333}]}, 
    {PointSize[0.00009372663880285], Point3DBox[{3.26599, 13.1993, 5.33333}]}, 
    {PointSize[0.00033461868545164994`], 
     Point3DBox[{3.26599, 13.1993, 5.33333}]}, 
    {PointSize[0.00016493657475879996`], Point3DBox[{4.08248, 12.7279, 4}]}, 
    {PointSize[0.0005731366138625], Point3DBox[{4.08248, 12.7279, 4}]}, 
    {PointSize[0.00004867280525240201], Point3DBox[{3.26599, 14.1421, 4}]}, 
    {PointSize[0.00006978567614234449], Point3DBox[{3.26599, 14.1421, 4}]}, 
    {PointSize[0.00071468292040625], Point3DBox[{2.44949, 12.7279, 4}]}, 
    {PointSize[0.000030870583694799994`], 
     Point3DBox[{2.44949, 12.7279, 4}]}, 
    {PointSize[0.00007995498655845201], Point3DBox[{0, 0, 8}]}, 
    {PointSize[0.000022136078124162493`], Point3DBox[{0, 0, 8}]}, 
    {PointSize[0.000031902139099412], 
     Point3DBox[{0.816497, -0.471405, 6.66667}]}, 
    {PointSize[0.0000112705801922605], 
     Point3DBox[{0.816497, -0.471405, 6.66667}]}, 
    {PointSize[0.0002159864558509], Point3DBox[{0, 0.942809, 6.66667}]}, 
    {PointSize[0.00026661716365225], Point3DBox[{0, 0.942809, 6.66667}]}, 
    {PointSize[0.000011270131786250002`], 
     Point3DBox[{-0.816497, -0.471405, 6.66667}]}, 
    {PointSize[0.00034855533662625], 
     Point3DBox[{-0.816497, -0.471405, 6.66667}]}, 
    {PointSize[0.000099756249962], 
     Point3DBox[{1.63299, 0.942809, 10.6667}]}, 
    {PointSize[0.000010026364179250001`], 
     Point3DBox[{1.63299, 0.942809, 10.6667}]}, 
    {PointSize[0.0000337250611505], Point3DBox[{2.44949, 0.471405, 9.33333}]}, 
    {PointSize[0.00022292152088765005`], 
     Point3DBox[{2.44949, 0.471405, 9.33333}]}, 
    {PointSize[0.00004691023782185], Point3DBox[{1.63299, 1.88562, 9.33333}]}, 
    {PointSize[0.000029011362907400004`], 
     Point3DBox[{1.63299, 1.88562, 9.33333}]}, 
    {PointSize[0.00004867555839444999], 
     Point3DBox[{0.816497, 0.471405, 9.33333}]}, 
    {PointSize[0.000087817635868898], 
     Point3DBox[{0.816497, 0.471405, 9.33333}]}, 
    {PointSize[4.320432333054499*^-6], Point3DBox[{0, 1.88562, 13.3333}]}, 
    {PointSize[0.00003679949738126801], Point3DBox[{0, 1.88562, 13.3333}]}, 
    {PointSize[0.0001134623309564105], Point3DBox[{0.816497, 1.41421, 12}]}, 
    {PointSize[0.00024671905382305003`], Point3DBox[{0.816497, 1.41421, 12}]}, 
    {PointSize[0.00020188322302388005`], Point3DBox[{0, 2.82843, 12}]}, 
    {PointSize[0.00023489372981617447`], Point3DBox[{0, 2.82843, 12}]}, 
    {PointSize[0.00030551611359008805`], 
     Point3DBox[{-0.816497, 1.41421, 12}]}, 
    {PointSize[0.0001628373348701], Point3DBox[{-0.816497, 1.41421, 12}]}, 
    {PointSize[0.0006765739587652], Point3DBox[{3.26599, 0, 8}]}, 
    {PointSize[0.000016012855643200002`], Point3DBox[{3.26599, 0, 8}]}, 
    {PointSize[0.0007431150520329999], 
     Point3DBox[{4.08248, -0.471405, 6.66667}]}, 
    {PointSize[0.0012060805725052821`], 
     Point3DBox[{4.08248, -0.471405, 6.66667}]}, 
    {PointSize[0.0009126829889986498], 
     Point3DBox[{3.26599, 0.942809, 6.66667}]}, 
    {PointSize[0.0009125293675939999], 
     Point3DBox[{3.26599, 0.942809, 6.66667}]}, 
    {PointSize[0.0008716929588854503], 
     Point3DBox[{2.44949, -0.471405, 6.66667}]}, 
    {PointSize[0.0008838336091202], 
     Point3DBox[{2.44949, -0.471405, 6.66667}]}, 
    {PointSize[0.0003221817103445], Point3DBox[{4.89898, 0.942809, 10.6667}]}, 
    {PointSize[0.0006728779152022405], 
     Point3DBox[{4.89898, 0.942809, 10.6667}]}, 
    {PointSize[1.2778908102499994`*^-6], 
     Point3DBox[{5.71548, 0.471405, 9.33333}]}, 
    {PointSize[0.0002538263765084499], 
     Point3DBox[{5.71548, 0.471405, 9.33333}]}, 
    {PointSize[0.00005299914507905], Point3DBox[{4.89898, 1.88562, 9.33333}]}, 
    {PointSize[0.00018594027206640798`], 
     Point3DBox[{4.89898, 1.88562, 9.33333}]}, 
    {PointSize[0.000014486225520499996`], 
     Point3DBox[{4.08248, 0.471405, 9.33333}]}, 
    {PointSize[0.00023022763696225], 
     Point3DBox[{4.08248, 0.471405, 9.33333}]}, 
    {PointSize[0.00003354285111740844], 
     Point3DBox[{3.26599, 1.88562, 13.3333}]}, 
    {PointSize[0.000014000878512458001`], 
     Point3DBox[{3.26599, 1.88562, 13.3333}]}, 
    {PointSize[0.000017964811138850003`], Point3DBox[{4.08248, 1.41421, 12}]}, 
    {PointSize[0.00008164793113310032], Point3DBox[{4.08248, 1.41421, 12}]}, 
    {PointSize[6.785177877650002*^-6], Point3DBox[{3.26599, 2.82843, 12}]}, 
    {PointSize[0.00021719638093385], Point3DBox[{3.26599, 2.82843, 12}]}, 
    {PointSize[1.4186095652544997`*^-6], 
     Point3DBox[{2.44949, 1.41421, 12}]}, 
    {PointSize[0.000011247930289790502`], Point3DBox[{2.44949, 1.41421, 12}]}, 
    {PointSize[0.0037738732160912487`], Point3DBox[{6.53197, 0, 8}]}, 
    {PointSize[0.0017372600749137998`], Point3DBox[{6.53197, 0, 8}]}, 
    {PointSize[0.000032005854880000004`], 
     Point3DBox[{7.34847, -0.471405, 6.66667}]}, 
    {PointSize[0.007617975098049999], 
     Point3DBox[{7.34847, -0.471405, 6.66667}]}, 
    {PointSize[0.0005517312209000001], 
     Point3DBox[{6.53197, 0.942809, 6.66667}]}, 
    {PointSize[0.0006588497308230497], 
     Point3DBox[{6.53197, 0.942809, 6.66667}]}, 
    {PointSize[0.00444991747848625], 
     Point3DBox[{5.71548, -0.471405, 6.66667}]}, 
    {PointSize[0.001804093586125], Point3DBox[{5.71548, -0.471405, 6.66667}]}, 
    {PointSize[0.000579244482664552], 
     Point3DBox[{8.16497, 0.942809, 10.6667}]}, 
    {PointSize[0.00048030077033764997`], 
     Point3DBox[{8.16497, 0.942809, 10.6667}]}, 
    {PointSize[0.00010708163366674451`], 
     Point3DBox[{8.98146, 0.471405, 9.33333}]}, 
    {PointSize[0.00024225518552249803`], 
     Point3DBox[{8.98146, 0.471405, 9.33333}]}, 
    {PointSize[0.00016498042810925002`], 
     Point3DBox[{8.16497, 1.88562, 9.33333}]}, 
    {PointSize[0.00003253989086820001], 
     Point3DBox[{8.16497, 1.88562, 9.33333}]}, 
    {PointSize[0.00023018584976785002`], 
     Point3DBox[{7.34847, 0.471405, 9.33333}]}, 
    {PointSize[0.00049650459035245], 
     Point3DBox[{7.34847, 0.471405, 9.33333}]}, 
    {PointSize[0.000049068629649961997`], 
     Point3DBox[{6.53197, 1.88562, 13.3333}]}, 
    {PointSize[0.000022048309822697994`], 
     Point3DBox[{6.53197, 1.88562, 13.3333}]}, 
    {PointSize[0.0001306298879720545], Point3DBox[{7.34847, 1.41421, 12}]}, 
    {PointSize[0.0002879455289621], Point3DBox[{7.34847, 1.41421, 12}]}, 
    {PointSize[0.00011911491360665], Point3DBox[{6.53197, 2.82843, 12}]}, 
    {PointSize[0.00031650635279365007`], 
     Point3DBox[{6.53197, 2.82843, 12}]}, 
    {PointSize[0.0006729078941], Point3DBox[{5.71548, 1.41421, 12}]}, 
    {PointSize[0.0003825136467872], Point3DBox[{5.71548, 1.41421, 12}]}, 
    {PointSize[0.00020872632100608468`], Point3DBox[{9.79796, 0, 8}]}, 
    {PointSize[0.00021136495354173197`], Point3DBox[{9.79796, 0, 8}]}, 
    {PointSize[0.0007594134524610498], 
     Point3DBox[{10.6145, -0.471405, 6.66667}]}, 
    {PointSize[0.00019595730201999996`], 
     Point3DBox[{10.6145, -0.471405, 6.66667}]}, 
    {PointSize[0.0003252654466025001], 
     Point3DBox[{9.79796, 0.942809, 6.66667}]}, 
    {PointSize[0.00015095432201405], 
     Point3DBox[{9.79796, 0.942809, 6.66667}]}, 
    {PointSize[0.00011356839799729999`], 
     Point3DBox[{8.98146, -0.471405, 6.66667}]}, 
    {PointSize[0.0004148378733199805], 
     Point3DBox[{8.98146, -0.471405, 6.66667}]}, 
    {PointSize[7.168791712499999*^-6], 
     Point3DBox[{11.431, 0.942809, 10.6667}]}, 
    {PointSize[0.00012419020460785], Point3DBox[{11.431, 0.942809, 10.6667}]}, 
    {PointSize[0.000016494800894049998`], 
     Point3DBox[{12.2474, 0.471405, 9.33333}]}, 
    {PointSize[0.00011123320086721251`], 
     Point3DBox[{12.2474, 0.471405, 9.33333}]}, 
    {PointSize[0.00004727343632449999], 
     Point3DBox[{11.431, 1.88562, 9.33333}]}, 
    {PointSize[0.00042347276562279995`], 
     Point3DBox[{11.431, 1.88562, 9.33333}]}, 
    {PointSize[0.00023820811125699998`], 
     Point3DBox[{10.6145, 0.471405, 9.33333}]}, 
    {PointSize[0.00036953598079985], 
     Point3DBox[{10.6145, 0.471405, 9.33333}]}, 
    {PointSize[0.0000148366945076545], 
     Point3DBox[{9.79796, 1.88562, 13.3333}]}, 
    {PointSize[0.00005212350380900001], 
     Point3DBox[{9.79796, 1.88562, 13.3333}]}, 
    {PointSize[0.000012373129452500004`], Point3DBox[{10.6145, 1.41421, 12}]}, 
    {PointSize[0.000037273767837840504`], Point3DBox[{10.6145, 1.41421, 12}]}, 
    {PointSize[4.816106904617998*^-6], Point3DBox[{9.79796, 2.82843, 12}]}, 
    {PointSize[0.00008545666844464998], Point3DBox[{9.79796, 2.82843, 12}]}, 
    {PointSize[0.000015512074294190503`], Point3DBox[{8.98146, 1.41421, 12}]}, 
    {PointSize[0.000045160733153114486`], Point3DBox[{8.98146, 1.41421, 12}]}, 
    {PointSize[4.867697648200003*^-6], Point3DBox[{-1.63299, 2.82843, 8}]}, 
    {PointSize[0.0007960399959010445], Point3DBox[{-1.63299, 2.82843, 8}]}, 
    {PointSize[0.0021513039993534], 
     Point3DBox[{-0.816497, 2.35702, 6.66667}]}, 
    {PointSize[0.002207783072554251], 
     Point3DBox[{-0.816497, 2.35702, 6.66667}]}, 
    {PointSize[0.0030541640508991996`], 
     Point3DBox[{-1.63299, 3.77124, 6.66667}]}, 
    {PointSize[0.0009535443513811999], 
     Point3DBox[{-1.63299, 3.77124, 6.66667}]}, 
    {PointSize[0.000027809357241570497`], 
     Point3DBox[{-2.44949, 2.35702, 6.66667}]}, 
    {PointSize[0.0000346278847925], Point3DBox[{-2.44949, 2.35702, 6.66667}]}, 
    {PointSize[0.0002661679088125], Point3DBox[{0, 3.77124, 10.6667}]}, 
    {PointSize[0.00011503844845505], Point3DBox[{0, 3.77124, 10.6667}]}, 
    {PointSize[0.0004374308333618001], 
     Point3DBox[{0.816497, 3.29983, 9.33333}]}, 
    {PointSize[0.00271615769738], Point3DBox[{0.816497, 3.29983, 9.33333}]}, 
    {PointSize[0.00046744488630844994`], Point3DBox[{0, 4.71405, 9.33333}]}, 
    {PointSize[0.0024348774402113663`], Point3DBox[{0, 4.71405, 9.33333}]}, 
    {PointSize[0.0005929391213449999], 
     Point3DBox[{-0.816497, 3.29983, 9.33333}]}, 
    {PointSize[0.0007320431331650001], 
     Point3DBox[{-0.816497, 3.29983, 9.33333}]}, 
    {PointSize[7.377693446500006*^-7], 
     Point3DBox[{-1.63299, 4.71405, 13.3333}]}, 
    {PointSize[0.00007361534471245], 
     Point3DBox[{-1.63299, 4.71405, 13.3333}]}, 
    {PointSize[0.0001196783550184], Point3DBox[{-0.816497, 4.24264, 12}]}, 
    {PointSize[0.0003415190677804946], 
     Point3DBox[{-0.816497, 4.24264, 12}]}, 
    {PointSize[0.00026144307452225], Point3DBox[{-1.63299, 5.65685, 12}]}, 
    {PointSize[0.000015206913288099999`], 
     Point3DBox[{-1.63299, 5.65685, 12}]}, 
    {PointSize[0.000202670085997], Point3DBox[{-2.44949, 4.24264, 12}]}, 
    {PointSize[0.0001728346920386], Point3DBox[{-2.44949, 4.24264, 12}]}, 
    {PointSize[0.002081169832044999], Point3DBox[{1.63299, 2.82843, 8}]}, 
    {PointSize[0.006656931126624999], Point3DBox[{1.63299, 2.82843, 8}]}, 
    {PointSize[0.0020089544616250002`], 
     Point3DBox[{2.44949, 2.35702, 6.66667}]}, 
    {PointSize[0.011407706457752048`], 
     Point3DBox[{2.44949, 2.35702, 6.66667}]}, 
    {PointSize[0.00431689429299125], Point3DBox[{1.63299, 3.77124, 6.66667}]}, 
    {PointSize[0.009795585176881252], 
     Point3DBox[{1.63299, 3.77124, 6.66667}]}, 
    {PointSize[0.0009534283680850001], 
     Point3DBox[{0.816497, 2.35702, 6.66667}]}, 
    {PointSize[0.005982386146225], 
     Point3DBox[{0.816497, 2.35702, 6.66667}]}, 
    {PointSize[0.00013673638404679994`], 
     Point3DBox[{3.26599, 3.77124, 10.6667}]}, 
    {PointSize[0.000271864394042618], 
     Point3DBox[{3.26599, 3.77124, 10.6667}]}, 
    {PointSize[0.0023531119016018003`], 
     Point3DBox[{4.08248, 3.29983, 9.33333}]}, 
    {PointSize[0.0048265591958288005`], 
     Point3DBox[{4.08248, 3.29983, 9.33333}]}, 
    {PointSize[0.004354086130009999], 
     Point3DBox[{3.26599, 4.71405, 9.33333}]}, 
    {PointSize[0.00804593130757], Point3DBox[{3.26599, 4.71405, 9.33333}]}, 
    {PointSize[0.006546618413425], Point3DBox[{2.44949, 3.29983, 9.33333}]}, 
    {PointSize[0.0033144300037299995`], 
     Point3DBox[{2.44949, 3.29983, 9.33333}]}, 
    {PointSize[3.626514011418501*^-6], 
     Point3DBox[{1.63299, 4.71405, 13.3333}]}, 
    {PointSize[7.897038519668*^-6], 
     Point3DBox[{1.63299, 4.71405, 13.3333}]}, 
    {PointSize[0.000017449535987599998`], Point3DBox[{2.44949, 4.24264, 12}]}, 
    {PointSize[0.00021708319989530001`], 
     Point3DBox[{2.44949, 4.24264, 12}]}, 
    {PointSize[0.000039227479086650006`], Point3DBox[{1.63299, 5.65685, 12}]}, 
    {PointSize[0.00030369022287924996`], 
     Point3DBox[{1.63299, 5.65685, 12}]}, 
    {PointSize[0.0000728281277922745], Point3DBox[{0.816497, 4.24264, 12}]}, 
    {PointSize[0.00003675992134134801], 
     Point3DBox[{0.816497, 4.24264, 12}]}, 
    {PointSize[0.004966133024216051], Point3DBox[{4.89898, 2.82843, 8}]}, 
    {PointSize[0.0005458835138938], Point3DBox[{4.89898, 2.82843, 8}]}, 
    {PointSize[0.00018098291544999998`], 
     Point3DBox[{5.71548, 2.35702, 6.66667}]}, 
    {PointSize[0.001249450009785], Point3DBox[{5.71548, 2.35702, 6.66667}]}, 
    {PointSize[0.00033289455024999994`], 
     Point3DBox[{4.89898, 3.77124, 6.66667}]}, 
    {PointSize[0.0070134681288999984`], 
     Point3DBox[{4.89898, 3.77124, 6.66667}]}, 
    {PointSize[0.0033107695793], Point3DBox[{4.08248, 2.35702, 6.66667}]}, 
    {PointSize[0.002839671431225], Point3DBox[{4.08248, 2.35702, 6.66667}]}, 
    {PointSize[0.0007247163006630499], 
     Point3DBox[{6.53197, 3.77124, 10.6667}]}, 
    {PointSize[0.0001648663755538], 
     Point3DBox[{6.53197, 3.77124, 10.6667}]}, 
    {PointSize[0.000191203067075908], 
     Point3DBox[{7.34847, 3.29983, 9.33333}]}, 
    {PointSize[0.00008492178577625], Point3DBox[{7.34847, 3.29983, 9.33333}]}, 
    {PointSize[0.00007856742388805], Point3DBox[{6.53197, 4.71405, 9.33333}]}, 
    {PointSize[0.00010470367313665001`], 
     Point3DBox[{6.53197, 4.71405, 9.33333}]}, 
    {PointSize[0.00022233353604485002`], 
     Point3DBox[{5.71548, 3.29983, 9.33333}]}, 
    {PointSize[0.00041295523261250007`], 
     Point3DBox[{5.71548, 3.29983, 9.33333}]}, 
    {PointSize[0.00003099904914367293], 
     Point3DBox[{4.89898, 4.71405, 13.3333}]}, 
    {PointSize[0.00006084520311479449], 
     Point3DBox[{4.89898, 4.71405, 13.3333}]}, 
    {PointSize[0.0000780510903826], Point3DBox[{5.71548, 4.24264, 12}]}, 
    {PointSize[0.0005572647355362004], Point3DBox[{5.71548, 4.24264, 12}]}, 
    {PointSize[0.0004083846421944999], Point3DBox[{4.89898, 5.65685, 12}]}, 
    {PointSize[0.00005107865171165001], Point3DBox[{4.89898, 5.65685, 12}]}, 
    {PointSize[0.0003135804426548], Point3DBox[{4.08248, 4.24264, 12}]}, 
    {PointSize[0.00024220904500025], Point3DBox[{4.08248, 4.24264, 12}]}, 
    {PointSize[1.5680729222500004`*^-6], Point3DBox[{8.16497, 2.82843, 8}]}, 
    {PointSize[0.00021105792319624998`], Point3DBox[{8.16497, 2.82843, 8}]}, 
    {PointSize[0.00005563065706649999], 
     Point3DBox[{8.98146, 2.35702, 6.66667}]}, 
    {PointSize[0.00021183918655825004`], 
     Point3DBox[{8.98146, 2.35702, 6.66667}]}, 
    {PointSize[0.00029386464383525], Point3DBox[{8.16497, 3.77124, 6.66667}]}, 
    {PointSize[0.000010725617810000004`], 
     Point3DBox[{8.16497, 3.77124, 6.66667}]}, 
    {PointSize[0.0008870041581907999], 
     Point3DBox[{7.34847, 2.35702, 6.66667}]}, 
    {PointSize[0.00032956733749644996`], 
     Point3DBox[{7.34847, 2.35702, 6.66667}]}, 
    {PointSize[0.00008055471038625], Point3DBox[{9.79796, 3.77124, 10.6667}]}, 
    {PointSize[0.00033944180924845], Point3DBox[{9.79796, 3.77124, 10.6667}]}, 
    {PointSize[0.0001287847893776], 
     Point3DBox[{10.6145, 3.29983, 9.33333}]}, 
    {PointSize[0.00008513412089125002], 
     Point3DBox[{10.6145, 3.29983, 9.33333}]}, 
    {PointSize[0.0001181220459305], 
     Point3DBox[{9.79796, 4.71405, 9.33333}]}, 
    {PointSize[0.00010873687410339998`], 
     Point3DBox[{9.79796, 4.71405, 9.33333}]}, 
    {PointSize[0.00017783514237205], Point3DBox[{8.98146, 3.29983, 9.33333}]}, 
    {PointSize[0.00025618916661125], Point3DBox[{8.98146, 3.29983, 9.33333}]}, 
    {PointSize[4.166430184388*^-6], 
     Point3DBox[{8.16497, 4.71405, 13.3333}]}, 
    {PointSize[0.00003219429129005], Point3DBox[{8.16497, 4.71405, 13.3333}]}, 
    {PointSize[6.96949187525*^-6], Point3DBox[{8.98146, 4.24264, 12}]}, 
    {PointSize[0.0000798830661157], Point3DBox[{8.98146, 4.24264, 12}]}, 
    {PointSize[0.000032184164659521995`], Point3DBox[{8.16497, 5.65685, 12}]}, 
    {PointSize[0.000024145846758148], Point3DBox[{8.16497, 5.65685, 12}]}, 
    {PointSize[5.6107840703305*^-6], Point3DBox[{7.34847, 4.24264, 12}]}, 
    {PointSize[0.000044515401310249995`], Point3DBox[{7.34847, 4.24264, 12}]}, 
    {PointSize[0.0006070554937178421], Point3DBox[{-3.26599, 5.65685, 8}]}, 
    {PointSize[0.00003906504015625], Point3DBox[{-3.26599, 5.65685, 8}]}, 
    {PointSize[0.0007330859760346581], 
     Point3DBox[{-2.44949, 5.18545, 6.66667}]}, 
    {PointSize[0.0005832233322336604], 
     Point3DBox[{-2.44949, 5.18545, 6.66667}]}, 
    {PointSize[0.00098485265385], Point3DBox[{-3.26599, 6.59966, 6.66667}]}, 
    {PointSize[0.0006902894602682], Point3DBox[{-3.26599, 6.59966, 6.66667}]}, 
    {PointSize[0.0002920926561424], Point3DBox[{-4.08248, 5.18545, 6.66667}]}, 
    {PointSize[0.00011665634729641449`], 
     Point3DBox[{-4.08248, 5.18545, 6.66667}]}, 
    {PointSize[5.068101550311999*^-6], 
     Point3DBox[{-1.63299, 6.59966, 10.6667}]}, 
    {PointSize[0.000015256120882500003`], 
     Point3DBox[{-1.63299, 6.59966, 10.6667}]}, 
    {PointSize[0.00023101076433371134`], 
     Point3DBox[{-0.816497, 6.12826, 9.33333}]}, 
    {PointSize[0.0010846213918952], 
     Point3DBox[{-0.816497, 6.12826, 9.33333}]}, 
    {PointSize[0.0006075358988120497], 
     Point3DBox[{-1.63299, 7.54247, 9.33333}]}, 
    {PointSize[0.0006369171015824498], 
     Point3DBox[{-1.63299, 7.54247, 9.33333}]}, 
    {PointSize[0.00010220760764344998`], 
     Point3DBox[{-2.44949, 6.12826, 9.33333}]}, 
    {PointSize[0.00032279271639495206`], 
     Point3DBox[{-2.44949, 6.12826, 9.33333}]}, 
    {PointSize[0.000012794414446462502`], 
     Point3DBox[{-3.26599, 7.54247, 13.3333}]}, 
    {PointSize[0.0000771824193284], Point3DBox[{-3.26599, 7.54247, 13.3333}]}, 
    {PointSize[0.00028764255938664996`], Point3DBox[{-2.44949, 7.07107, 12}]}, 
    {PointSize[0.000010168789396450005`], 
     Point3DBox[{-2.44949, 7.07107, 12}]}, 
    {PointSize[0.00025873392255845], Point3DBox[{-3.26599, 8.48528, 12}]}, 
    {PointSize[0.00016120376942499999`], Point3DBox[{-3.26599, 8.48528, 12}]}, 
    {PointSize[0.00031598269999244993`], Point3DBox[{-4.08248, 7.07107, 12}]}, 
    {PointSize[0.000017159886487300003`], 
     Point3DBox[{-4.08248, 7.07107, 12}]}, 
    {PointSize[0.0017384460673700002`], Point3DBox[{0, 5.65685, 8}]}, 
    {PointSize[0.014932012219385], Point3DBox[{0, 5.65685, 8}]}, 
    {PointSize[0.0005258594248449999], 
     Point3DBox[{0.816497, 5.18545, 6.66667}]}, 
    {PointSize[0.011291706372984999`], 
     Point3DBox[{0.816497, 5.18545, 6.66667}]}, 
    {PointSize[0.006820084629004999], Point3DBox[{0, 6.59966, 6.66667}]}, 
    {PointSize[0.007909073614824999], Point3DBox[{0, 6.59966, 6.66667}]}, 
    {PointSize[0.0009357401419378002], 
     Point3DBox[{-0.816497, 5.18545, 6.66667}]}, 
    {PointSize[0.0024612341014152], 
     Point3DBox[{-0.816497, 5.18545, 6.66667}]}, 
    {PointSize[0.00022839577457439998`], 
     Point3DBox[{1.63299, 6.59966, 10.6667}]}, 
    {PointSize[0.0004334929312702805], 
     Point3DBox[{1.63299, 6.59966, 10.6667}]}, 
    {PointSize[0.003266870376124999], 
     Point3DBox[{2.44949, 6.12826, 9.33333}]}, 
    {PointSize[0.012639910384476802`], 
     Point3DBox[{2.44949, 6.12826, 9.33333}]}, 
    {PointSize[0.011386613128999997`], 
     Point3DBox[{1.63299, 7.54247, 9.33333}]}, 
    {PointSize[0.00051021662969], Point3DBox[{1.63299, 7.54247, 9.33333}]}, 
    {PointSize[0.006058661567513], 
     Point3DBox[{0.816497, 6.12826, 9.33333}]}, 
    {PointSize[0.004637206723219849], 
     Point3DBox[{0.816497, 6.12826, 9.33333}]}, 
    {PointSize[5.065987265000002*^-6], Point3DBox[{0, 7.54247, 13.3333}]}, 
    {PointSize[0.000037962481225250004`], 
     Point3DBox[{0, 7.54247, 13.3333}]}, 
    {PointSize[0.00018073639693710054`], Point3DBox[{0.816497, 7.07107, 12}]}, 
    {PointSize[0.00011478675740591249`], Point3DBox[{0.816497, 7.07107, 12}]}, 
    {PointSize[0.000187595774258], Point3DBox[{0, 8.48528, 12}]}, 
    {PointSize[0.00013099235073205006`], Point3DBox[{0, 8.48528, 12}]}, 
    {PointSize[4.018444989790499*^-6], 
     Point3DBox[{-0.816497, 7.07107, 12}]}, 
    {PointSize[4.257145134314501*^-6], 
     Point3DBox[{-0.816497, 7.07107, 12}]}, 
    {PointSize[0.020548319056145], Point3DBox[{3.26599, 5.65685, 8}]}, 
    {PointSize[0.01170382494618], Point3DBox[{3.26599, 5.65685, 8}]}, 
    {PointSize[0.0073787032448450005`], 
     Point3DBox[{4.08248, 5.18545, 6.66667}]}, 
    {PointSize[0.005292460014953801], 
     Point3DBox[{4.08248, 5.18545, 6.66667}]}, 
    {PointSize[0.0013606169790250002`], 
     Point3DBox[{3.26599, 6.59966, 6.66667}]}, 
    {PointSize[0.00847907349985], Point3DBox[{3.26599, 6.59966, 6.66667}]}, 
    {PointSize[0.011777894006904998`], 
     Point3DBox[{2.44949, 5.18545, 6.66667}]}, 
    {PointSize[0.0355559001546722], 
     Point3DBox[{2.44949, 5.18545, 6.66667}]}, 
    {PointSize[0.00008981051747725], Point3DBox[{4.89898, 6.59966, 10.6667}]}, 
    {PointSize[0.000170433667864808], 
     Point3DBox[{4.89898, 6.59966, 10.6667}]}, 
    {PointSize[0.00004549023093624999], 
     Point3DBox[{5.71548, 6.12826, 9.33333}]}, 
    {PointSize[0.0005534237534031999], 
     Point3DBox[{5.71548, 6.12826, 9.33333}]}, 
    {PointSize[0.00008377256749600002], 
     Point3DBox[{4.89898, 7.54247, 9.33333}]}, 
    {PointSize[0.00021778062419425], Point3DBox[{4.89898, 7.54247, 9.33333}]}, 
    {PointSize[0.00016652752428104997`], 
     Point3DBox[{4.08248, 6.12826, 9.33333}]}, 
    {PointSize[0.00004602267477435051], 
     Point3DBox[{4.08248, 6.12826, 9.33333}]}, 
    {PointSize[0.000031017996613385], 
     Point3DBox[{3.26599, 7.54247, 13.3333}]}, 
    {PointSize[0.0000208115581572], 
     Point3DBox[{3.26599, 7.54247, 13.3333}]}, 
    {PointSize[0.0003633017815362499], Point3DBox[{4.08248, 7.07107, 12}]}, 
    {PointSize[0.00038854533132025006`], 
     Point3DBox[{4.08248, 7.07107, 12}]}, 
    {PointSize[0.0007526925280452502], Point3DBox[{3.26599, 8.48528, 12}]}, 
    {PointSize[0.00019109669753004997`], 
     Point3DBox[{3.26599, 8.48528, 12}]}, 
    {PointSize[0.0007988227510291998], Point3DBox[{2.44949, 7.07107, 12}]}, 
    {PointSize[0.0002471660051002], Point3DBox[{2.44949, 7.07107, 12}]}, 
    {PointSize[0.000011941583074450001`], 
     Point3DBox[{6.53197, 5.65685, 8}]}, 
    {PointSize[0.0001867994345398105], Point3DBox[{6.53197, 5.65685, 8}]}, 
    {PointSize[0.00006248958461945], Point3DBox[{7.34847, 5.18545, 6.66667}]}, 
    {PointSize[0.000021582118716034495`], 
     Point3DBox[{7.34847, 5.18545, 6.66667}]}, 
    {PointSize[0.00013526006039045], Point3DBox[{6.53197, 6.59966, 6.66667}]}, 
    {PointSize[0.00004321260754885], Point3DBox[{6.53197, 6.59966, 6.66667}]}, 
    {PointSize[0.000349263562325966], 
     Point3DBox[{5.71548, 5.18545, 6.66667}]}, 
    {PointSize[0.00011243884416264998`], 
     Point3DBox[{5.71548, 5.18545, 6.66667}]}, 
    {PointSize[7.804589347999997*^-7], 
     Point3DBox[{8.16497, 6.59966, 10.6667}]}, 
    {PointSize[0.00026246579536607696`], 
     Point3DBox[{8.16497, 6.59966, 10.6667}]}, 
    {PointSize[0.00003953883850405], Point3DBox[{8.98146, 6.12826, 9.33333}]}, 
    {PointSize[0.00044019660671504996`], 
     Point3DBox[{8.98146, 6.12826, 9.33333}]}, 
    {PointSize[0.00024934522400905], Point3DBox[{8.16497, 7.54247, 9.33333}]}, 
    {PointSize[0.00010306794491889996`], 
     Point3DBox[{8.16497, 7.54247, 9.33333}]}, 
    {PointSize[0.00043655404550420004`], 
     Point3DBox[{7.34847, 6.12826, 9.33333}]}, 
    {PointSize[0.00002473941386045], Point3DBox[{7.34847, 6.12826, 9.33333}]}, 
    {PointSize[0.000015163187081062498`], 
     Point3DBox[{6.53197, 7.54247, 13.3333}]}, 
    {PointSize[0.000077731612070138], 
     Point3DBox[{6.53197, 7.54247, 13.3333}]}, 
    {PointSize[0.000015903306170900007`], Point3DBox[{7.34847, 7.07107, 12}]}, 
    {PointSize[0.000042717426412740497`], Point3DBox[{7.34847, 7.07107, 12}]}, 
    {PointSize[1.5798984450499996`*^-6], 
     Point3DBox[{6.53197, 8.48528, 12}]}, 
    {PointSize[0.0001259750638701845], Point3DBox[{6.53197, 8.48528, 12}]}, 
    {PointSize[0.000021199709173550496`], Point3DBox[{5.71548, 7.07107, 12}]}, 
    {PointSize[0.00004077478268450001], Point3DBox[{5.71548, 7.07107, 12}]}, 
    {PointSize[0.000054260669716250005`], Point3DBox[{-4.89898, 8.48528, 8}]}, 
    {PointSize[0.0006319569702084501], Point3DBox[{-4.89898, 8.48528, 8}]}, 
    {PointSize[0.001935013994645], 
     Point3DBox[{-4.08248, 8.01388, 6.66667}]}, 
    {PointSize[0.002702168654344999], 
     Point3DBox[{-4.08248, 8.01388, 6.66667}]}, 
    {PointSize[0.00141311399906], Point3DBox[{-4.89898, 9.42809, 6.66667}]}, 
    {PointSize[0.002441558416705], 
     Point3DBox[{-4.89898, 9.42809, 6.66667}]}, 
    {PointSize[0.0000201952914346445], 
     Point3DBox[{-5.71548, 8.01388, 6.66667}]}, 
    {PointSize[6.2035821948445*^-6], 
     Point3DBox[{-5.71548, 8.01388, 6.66667}]}, 
    {PointSize[0.0002051587270102746], 
     Point3DBox[{-3.26599, 9.42809, 10.6667}]}, 
    {PointSize[0.0001664268176925], Point3DBox[{-3.26599, 9.42809, 10.6667}]}, 
    {PointSize[0.0005107393663534643], 
     Point3DBox[{-2.44949, 8.95669, 9.33333}]}, 
    {PointSize[0.0021645518917482], Point3DBox[{-2.44949, 8.95669, 9.33333}]}, 
    {PointSize[0.00047139212616305006`], 
     Point3DBox[{-3.26599, 10.3709, 9.33333}]}, 
    {PointSize[0.00289010902837], Point3DBox[{-3.26599, 10.3709, 9.33333}]}, 
    {PointSize[0.0011926909681850002`], 
     Point3DBox[{-4.08248, 8.95669, 9.33333}]}, 
    {PointSize[4.043869745*^-6], Point3DBox[{-4.08248, 8.95669, 9.33333}]}, 
    {PointSize[7.750451182499999*^-7], 
     Point3DBox[{-4.89898, 10.3709, 13.3333}]}, 
    {PointSize[0.000031030436989652], 
     Point3DBox[{-4.89898, 10.3709, 13.3333}]}, 
    {PointSize[0.00029701851585300004`], Point3DBox[{-4.08248, 9.89949, 12}]}, 
    {PointSize[0.00020266053336520003`], Point3DBox[{-4.08248, 9.89949, 12}]}, 
    {PointSize[0.00020627754514970003`], Point3DBox[{-4.89898, 11.3137, 12}]}, 
    {PointSize[0.00012958024230125002`], Point3DBox[{-4.89898, 11.3137, 12}]}, 
    {PointSize[0.00024715441197044997`], Point3DBox[{-5.71548, 9.89949, 12}]}, 
    {PointSize[0.00022461148431129996`], Point3DBox[{-5.71548, 9.89949, 12}]}, 
    {PointSize[0.002270616696339999], Point3DBox[{-1.63299, 8.48528, 8}]}, 
    {PointSize[0.01410881984948], Point3DBox[{-1.63299, 8.48528, 8}]}, 
    {PointSize[0.004198478858423899], 
     Point3DBox[{-0.816497, 8.01388, 6.66667}]}, 
    {PointSize[0.010921155468269798`], 
     Point3DBox[{-0.816497, 8.01388, 6.66667}]}, 
    {PointSize[0.0028705459862249996`], 
     Point3DBox[{-1.63299, 9.42809, 6.66667}]}, 
    {PointSize[0.00915167364948], Point3DBox[{-1.63299, 9.42809, 6.66667}]}, 
    {PointSize[0.003035733718180001], 
     Point3DBox[{-2.44949, 8.01388, 6.66667}]}, 
    {PointSize[0.0007132905898792001], 
     Point3DBox[{-2.44949, 8.01388, 6.66667}]}, 
    {PointSize[0.00036372375211105013`], 
     Point3DBox[{4.44089*^-16, 9.42809, 10.6667}]}, 
    {PointSize[0.0003465204527833], 
     Point3DBox[{4.44089*^-16, 9.42809, 10.6667}]}, 
    {PointSize[0.01046996494241], Point3DBox[{0.816497, 8.95669, 9.33333}]}, 
    {PointSize[0.0002628813189049999], 
     Point3DBox[{0.816497, 8.95669, 9.33333}]}, 
    {PointSize[0.0066988067908], 
     Point3DBox[{4.44089*^-16, 10.3709, 9.33333}]}, 
    {PointSize[0.007783991919804999], 
     Point3DBox[{4.44089*^-16, 10.3709, 9.33333}]}, 
    {PointSize[0.010587260874390015`], 
     Point3DBox[{-0.816497, 8.95669, 9.33333}]}, 
    {PointSize[0.00007045645034499997], 
     Point3DBox[{-0.816497, 8.95669, 9.33333}]}, 
    {PointSize[1.84190714637568*^-6], 
     Point3DBox[{-1.63299, 10.3709, 13.3333}]}, 
    {PointSize[9.9063801529505*^-6], 
     Point3DBox[{-1.63299, 10.3709, 13.3333}]}, 
    {PointSize[0.00009078663103814452], Point3DBox[{-0.816497, 9.89949, 12}]}, 
    {PointSize[0.00027189791351724997`], 
     Point3DBox[{-0.816497, 9.89949, 12}]}, 
    {PointSize[0.000048697798781250005`], 
     Point3DBox[{-1.63299, 11.3137, 12}]}, 
    {PointSize[0.000135137269441], Point3DBox[{-1.63299, 11.3137, 12}]}, 
    {PointSize[0.00009226489461305002], 
     Point3DBox[{-2.44949, 9.89949, 12}]}, 
    {PointSize[1.43926929325*^-6], Point3DBox[{-2.44949, 9.89949, 12}]}, 
    {PointSize[0.0002363921739745], Point3DBox[{1.63299, 8.48528, 8}]}, 
    {PointSize[0.00016610419745144995`], Point3DBox[{1.63299, 8.48528, 8}]}, 
    {PointSize[0.006242297158913363], 
     Point3DBox[{2.44949, 8.01388, 6.66667}]}, 
    {PointSize[0.005815417505225], Point3DBox[{2.44949, 8.01388, 6.66667}]}, 
    {PointSize[0.00317315196081], Point3DBox[{1.63299, 9.42809, 6.66667}]}, 
    {PointSize[0.00850042199537], Point3DBox[{1.63299, 9.42809, 6.66667}]}, 
    {PointSize[0.0014064108261842003`], 
     Point3DBox[{0.816497, 8.01388, 6.66667}]}, 
    {PointSize[0.0031482111120867996`], 
     Point3DBox[{0.816497, 8.01388, 6.66667}]}, 
    {PointSize[0.0002484297158899999], 
     Point3DBox[{3.26599, 9.42809, 10.6667}]}, 
    {PointSize[0.0016009242447424501`], 
     Point3DBox[{3.26599, 9.42809, 10.6667}]}, 
    {PointSize[0.0003830894666820499], 
     Point3DBox[{4.08248, 8.95669, 9.33333}]}, 
    {PointSize[0.00009209336588944996], 
     Point3DBox[{4.08248, 8.95669, 9.33333}]}, 
    {PointSize[0.00031036278663745], Point3DBox[{3.26599, 10.3709, 9.33333}]}, 
    {PointSize[0.0003182132640132], 
     Point3DBox[{3.26599, 10.3709, 9.33333}]}, 
    {PointSize[0.0012022172557200003`], 
     Point3DBox[{2.44949, 8.95669, 9.33333}]}, 
    {PointSize[0.0007132758663434001], 
     Point3DBox[{2.44949, 8.95669, 9.33333}]}, 
    {PointSize[6.6808316572885*^-6], Point3DBox[{1.63299, 10.3709, 13.3333}]}, 
    {PointSize[8.464884292669404*^-6], 
     Point3DBox[{1.63299, 10.3709, 13.3333}]}, 
    {PointSize[0.0008858854427197904], Point3DBox[{2.44949, 9.89949, 12}]}, 
    {PointSize[0.00043984772581159994`], 
     Point3DBox[{2.44949, 9.89949, 12}]}, 
    {PointSize[0.0007956417732592503], Point3DBox[{1.63299, 11.3137, 12}]}, 
    {PointSize[0.00017792247397280006`], 
     Point3DBox[{1.63299, 11.3137, 12}]}, 
    {PointSize[0.0004964518369890001], Point3DBox[{0.816497, 9.89949, 12}]}, 
    {PointSize[0.0005514523585850003], Point3DBox[{0.816497, 9.89949, 12}]}, 
    {PointSize[0.00026530780911125006`], Point3DBox[{4.89898, 8.48528, 8}]}, 
    {PointSize[0.000046456176645050004`], 
     Point3DBox[{4.89898, 8.48528, 8}]}, 
    {PointSize[0.00020657580211645], Point3DBox[{5.71548, 8.01388, 6.66667}]}, 
    {PointSize[0.0008080995589362001], 
     Point3DBox[{5.71548, 8.01388, 6.66667}]}, 
    {PointSize[0.0005413102695924999], 
     Point3DBox[{4.89898, 9.42809, 6.66667}]}, 
    {PointSize[0.000033375964835049994`], 
     Point3DBox[{4.89898, 9.42809, 6.66667}]}, 
    {PointSize[0.00032391935494524994`], 
     Point3DBox[{4.08248, 8.01388, 6.66667}]}, 
    {PointSize[8.656494846850003*^-6], 
     Point3DBox[{4.08248, 8.01388, 6.66667}]}, 
    {PointSize[0.000010161699144999998`], 
     Point3DBox[{6.53197, 9.42809, 10.6667}]}, 
    {PointSize[0.00026749416193699995`], 
     Point3DBox[{6.53197, 9.42809, 10.6667}]}, 
    {PointSize[0.00003041422397165001], 
     Point3DBox[{7.34847, 8.95669, 9.33333}]}, 
    {PointSize[0.0002776812434116999], 
     Point3DBox[{7.34847, 8.95669, 9.33333}]}, 
    {PointSize[0.000010824490456250005`], 
     Point3DBox[{6.53197, 10.3709, 9.33333}]}, 
    {PointSize[0.00004693774875762922], 
     Point3DBox[{6.53197, 10.3709, 9.33333}]}, 
    {PointSize[0.00039875366537345], Point3DBox[{5.71548, 8.95669, 9.33333}]}, 
    {PointSize[0.000012828755126800004`], 
     Point3DBox[{5.71548, 8.95669, 9.33333}]}, 
    {PointSize[4.44669124105*^-6], Point3DBox[{4.89898, 10.3709, 13.3333}]}, 
    {PointSize[0.00005137340170100001], 
     Point3DBox[{4.89898, 10.3709, 13.3333}]}, 
    {PointSize[4.633320300499999*^-7], Point3DBox[{5.71548, 9.89949, 12}]}, 
    {PointSize[0.000044911049793799994`], Point3DBox[{5.71548, 9.89949, 12}]}, 
    {PointSize[5.476950344450004*^-6], Point3DBox[{4.89898, 11.3137, 12}]}, 
    {PointSize[0.00011210004377464999`], 
     Point3DBox[{4.89898, 11.3137, 12}]}, 
    {PointSize[1.6526861187999997`*^-6], 
     Point3DBox[{4.08248, 9.89949, 12}]}, 
    {PointSize[0.000022385651429249996`], Point3DBox[{4.08248, 9.89949, 12}]}, 
    {PointSize[0.0000650293456349], Point3DBox[{-6.53197, 11.3137, 8}]}, 
    {PointSize[0.00007910158488649849], Point3DBox[{-6.53197, 11.3137, 8}]}, 
    {PointSize[0.00012079547287925], 
     Point3DBox[{-5.71548, 10.8423, 6.66667}]}, 
    {PointSize[0.00008166640041223199], 
     Point3DBox[{-5.71548, 10.8423, 6.66667}]}, 
    {PointSize[0.0000492235008233], Point3DBox[{-6.53197, 12.2565, 6.66667}]}, 
    {PointSize[0.00017081093560625], 
     Point3DBox[{-6.53197, 12.2565, 6.66667}]}, 
    {PointSize[0.000011946900317034499`], 
     Point3DBox[{-7.34847, 10.8423, 6.66667}]}, 
    {PointSize[0.00013416059710085], 
     Point3DBox[{-7.34847, 10.8423, 6.66667}]}, 
    {PointSize[0.000059256965984857984`], 
     Point3DBox[{-4.89898, 12.2565, 10.6667}]}, 
    {PointSize[0.0000326243852628125], 
     Point3DBox[{-4.89898, 12.2565, 10.6667}]}, 
    {PointSize[0.00006957333745389051], 
     Point3DBox[{-4.08248, 11.7851, 9.33333}]}, 
    {PointSize[6.883234697444501*^-6], 
     Point3DBox[{-4.08248, 11.7851, 9.33333}]}, 
    {PointSize[9.949233919299996*^-6], 
     Point3DBox[{-4.89898, 13.1993, 9.33333}]}, 
    {PointSize[0.00027665812268225004`], 
     Point3DBox[{-4.89898, 13.1993, 9.33333}]}, 
    {PointSize[0.000025646877913450004`], 
     Point3DBox[{-5.71548, 11.7851, 9.33333}]}, 
    {PointSize[0.00015809715455966804`], 
     Point3DBox[{-5.71548, 11.7851, 9.33333}]}, 
    {PointSize[1.0104910674500006`*^-6], 
     Point3DBox[{-6.53197, 13.1993, 13.3333}]}, 
    {PointSize[0.00009725498757145003], 
     Point3DBox[{-6.53197, 13.1993, 13.3333}]}, 
    {PointSize[0.00001427929074545], Point3DBox[{-5.71548, 12.7279, 12}]}, 
    {PointSize[0.000011247033010961002`], 
     Point3DBox[{-5.71548, 12.7279, 12}]}, 
    {PointSize[0.000024449448740000005`], 
     Point3DBox[{-6.53197, 14.1421, 12}]}, 
    {PointSize[0.00001430702315865], Point3DBox[{-6.53197, 14.1421, 12}]}, 
    {PointSize[0.00005790664822930001], 
     Point3DBox[{-7.34847, 12.7279, 12}]}, 
    {PointSize[0.000026807334195699996`], 
     Point3DBox[{-7.34847, 12.7279, 12}]}, 
    {PointSize[0.0026669931309907997`], Point3DBox[{-3.26599, 11.3137, 8}]}, 
    {PointSize[0.0063175749496250004`], Point3DBox[{-3.26599, 11.3137, 8}]}, 
    {PointSize[0.006088358225964998], 
     Point3DBox[{-2.44949, 10.8423, 6.66667}]}, 
    {PointSize[0.007265715542885], 
     Point3DBox[{-2.44949, 10.8423, 6.66667}]}, 
    {PointSize[0.001490567299425], 
     Point3DBox[{-3.26599, 12.2565, 6.66667}]}, 
    {PointSize[0.0117484451845378], Point3DBox[{-3.26599, 12.2565, 6.66667}]}, 
    {PointSize[0.0057329820351092], Point3DBox[{-4.08248, 10.8423, 6.66667}]}, 
    {PointSize[0.0008418489482184498], 
     Point3DBox[{-4.08248, 10.8423, 6.66667}]}, 
    {PointSize[0.00016584397691005], 
     Point3DBox[{-1.63299, 12.2565, 10.6667}]}, 
    {PointSize[0.00017284059829824998`], 
     Point3DBox[{-1.63299, 12.2565, 10.6667}]}, 
    {PointSize[0.008018028082345], Point3DBox[{-0.816497, 11.7851, 9.33333}]}, 
    {PointSize[0.005018930151525], Point3DBox[{-0.816497, 11.7851, 9.33333}]}, 
    {PointSize[0.003973406102547999], 
     Point3DBox[{-1.63299, 13.1993, 9.33333}]}, 
    {PointSize[0.0037357849696658], Point3DBox[{-1.63299, 13.1993, 9.33333}]}, 
    {PointSize[0.0049041100960353], Point3DBox[{-2.44949, 11.7851, 9.33333}]}, 
    {PointSize[0.0048866845785300005`], 
     Point3DBox[{-2.44949, 11.7851, 9.33333}]}, 
    {PointSize[0.000027734738619110497`], 
     Point3DBox[{-3.26599, 13.1993, 13.3333}]}, 
    {PointSize[0.000015439142665442], 
     Point3DBox[{-3.26599, 13.1993, 13.3333}]}, 
    {PointSize[0.00004411207578125], Point3DBox[{-2.44949, 12.7279, 12}]}, 
    {PointSize[0.000175293464870308], Point3DBox[{-2.44949, 12.7279, 12}]}, 
    {PointSize[0.00003685333827185], Point3DBox[{-3.26599, 14.1421, 12}]}, 
    {PointSize[0.00008044940185605], Point3DBox[{-3.26599, 14.1421, 12}]}, 
    {PointSize[1.2840916891745*^-6], Point3DBox[{-4.08248, 12.7279, 12}]}, 
    {PointSize[9.02309951127227*^-6], Point3DBox[{-4.08248, 12.7279, 12}]}, 
    {PointSize[0.011688109405045], Point3DBox[{0, 11.3137, 8}]}, 
    {PointSize[0.020430844777219997`], Point3DBox[{0, 11.3137, 8}]}, 
    {PointSize[0.0035459439049107997`], 
     Point3DBox[{0.816497, 10.8423, 6.66667}]}, 
    {PointSize[0.00628120142459562], 
     Point3DBox[{0.816497, 10.8423, 6.66667}]}, 
    {PointSize[0.008302084299406253], Point3DBox[{0, 12.2565, 6.66667}]}, 
    {PointSize[0.00424626960926405], Point3DBox[{0, 12.2565, 6.66667}]}, 
    {PointSize[0.04332561488621], 
     Point3DBox[{-0.816497, 10.8423, 6.66667}]}, 
    {PointSize[0.003990354235204999], 
     Point3DBox[{-0.816497, 10.8423, 6.66667}]}, 
    {PointSize[0.00005328313545650001], 
     Point3DBox[{1.63299, 12.2565, 10.6667}]}, 
    {PointSize[0.00020688669486365], Point3DBox[{1.63299, 12.2565, 10.6667}]}, 
    {PointSize[1.1586910791999995`*^-6], 
     Point3DBox[{2.44949, 11.7851, 9.33333}]}, 
    {PointSize[0.00024257240240544998`], 
     Point3DBox[{2.44949, 11.7851, 9.33333}]}, 
    {PointSize[0.00007024259373124999], 
     Point3DBox[{1.63299, 13.1993, 9.33333}]}, 
    {PointSize[0.0004398763203896979], 
     Point3DBox[{1.63299, 13.1993, 9.33333}]}, 
    {PointSize[0.00005936578335124999], 
     Point3DBox[{0.816497, 11.7851, 9.33333}]}, 
    {PointSize[0.00023369129359705003`], 
     Point3DBox[{0.816497, 11.7851, 9.33333}]}, 
    {PointSize[0.000048960904132884506`], 
     Point3DBox[{0, 13.1993, 13.3333}]}, 
    {PointSize[0.000052483235090728005`], 
     Point3DBox[{0, 13.1993, 13.3333}]}, 
    {PointSize[0.000311637256685], Point3DBox[{0.816497, 12.7279, 12}]}, 
    {PointSize[0.000021769582622650003`], 
     Point3DBox[{0.816497, 12.7279, 12}]}, 
    {PointSize[0.00018066457334259996`], Point3DBox[{0, 14.1421, 12}]}, 
    {PointSize[0.00032762111228680003`], Point3DBox[{0, 14.1421, 12}]}, 
    {PointSize[0.0005397748184692001], 
     Point3DBox[{-0.816497, 12.7279, 12}]}, 
    {PointSize[0.00002847873325924999], Point3DBox[{-0.816497, 12.7279, 12}]}, 
    {PointSize[0.00020017321633825004`], Point3DBox[{3.26599, 11.3137, 8}]}, 
    {PointSize[0.000168643379106], Point3DBox[{3.26599, 11.3137, 8}]}, 
    {PointSize[0.00005096391496910049], 
     Point3DBox[{4.08248, 10.8423, 6.66667}]}, 
    {PointSize[0.000014545863654799998`], 
     Point3DBox[{4.08248, 10.8423, 6.66667}]}, 
    {PointSize[5.588037145000003*^-6], 
     Point3DBox[{3.26599, 12.2565, 6.66667}]}, 
    {PointSize[0.0002034175951766337], 
     Point3DBox[{3.26599, 12.2565, 6.66667}]}, 
    {PointSize[0.00012583612349505], Point3DBox[{2.44949, 10.8423, 6.66667}]}, 
    {PointSize[0.0002368286795125], 
     Point3DBox[{2.44949, 10.8423, 6.66667}]}, 
    {PointSize[0.0001157549325725], 
     Point3DBox[{4.89898, 12.2565, 10.6667}]}, 
    {PointSize[0.000019529971605750498`], 
     Point3DBox[{4.89898, 12.2565, 10.6667}]}, 
    {PointSize[0.0003553785532222745], 
     Point3DBox[{5.71548, 11.7851, 9.33333}]}, 
    {PointSize[0.000272006122954618], 
     Point3DBox[{5.71548, 11.7851, 9.33333}]}, 
    {PointSize[0.00037006079302585003`], 
     Point3DBox[{4.89898, 13.1993, 9.33333}]}, 
    {PointSize[0.00009383990477724998], 
     Point3DBox[{4.89898, 13.1993, 9.33333}]}, 
    {PointSize[0.00013204439718125], Point3DBox[{4.08248, 11.7851, 9.33333}]}, 
    {PointSize[0.00020712972881045], Point3DBox[{4.08248, 11.7851, 9.33333}]}, 
    {PointSize[5.33569591085*^-6], Point3DBox[{3.26599, 13.1993, 13.3333}]}, 
    {PointSize[0.00008184513256839998], 
     Point3DBox[{3.26599, 13.1993, 13.3333}]}, 
    {PointSize[0.000014165402644562498`], Point3DBox[{4.08248, 12.7279, 12}]}, 
    {PointSize[0.00004969912858132451], Point3DBox[{4.08248, 12.7279, 12}]}, 
    {PointSize[0.000015441934265299997`], Point3DBox[{3.26599, 14.1421, 12}]}, 
    {PointSize[0.00002737242113765], Point3DBox[{3.26599, 14.1421, 12}]}, 
    {PointSize[0.000032500363426900916`], Point3DBox[{2.44949, 12.7279, 12}]}, 
    {PointSize[0.00003250034064499958], Point3DBox[{2.44949, 12.7279, 12}]}}},
  
  Axes->Automatic,
  AxesLabel->{
    FormBox["\"X\"", TraditionalForm], 
    FormBox["\"Y\"", TraditionalForm], 
    FormBox["\"Z\"", TraditionalForm]},
  AxesStyle->Directive[
    GrayLevel[0], 48],
  BoxRatios->Automatic,
  BoxStyle->Directive[
    Thickness[0.0015], 
    GrayLevel[0]],
  Boxed->False,
  ImageSize->{916., 600.},
  PlotRange->{Automatic, Automatic, {4, 10}},
  ViewPoint->{0.9406021718580572, 3.1191553353307557`, 0.9144055710534505},
  ViewVertical->{-0.1284369401218041, -0.42547881425122486`, 
   3.4697155875647065`}]], "Input",
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
},
WindowSize->{1280, 725},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"8.0 for Linux x86 (32-bit) (November 14, 2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 358898, 6579, 615, 322740, 5985, "CachedBoxData", "BoxData", \
"Input"]
}
]
*)

(* End of internal cache information *)

